Three Graffiti.pc Conjectures on Largest Induced Trees: Proofs of Conjectures 141, 142, and 143

For a finite simple graph $G$, let $t(G)$ be the largest order of an induced tree and let $g(G)$ be the girth. We prove three consecutive conjectures of DeLaVi\~na's Graffiti.pc program. First, writing $\ell(v)$ for the independence number of the subgraph induced by the neighbourhood of $v$, we prove $t(G) \ge \lfloor g(G)/2 \rfloor - 1 + \max_{v \in V(G)} \ell(v)$. Second, if $\mathrm{Per}(G)$ is the periphery and $f(G) = \max_x d(x, \mathrm{Per}(G))$, we prove $t(G) \ge \frac{2}{3} g(G) + f(G)$, and establish the stronger integral bound $t(G) \ge f(G) + \lceil 2g(G)/3 \rceil$ when $G$ contains a cycle. Third, if $\delta'(G)$ is the second-smallest degree, counted with multiplicity, then every connected non-tree graph satisfies $t(G) \delta'(G) \ge g(G) + 1$. These are Conjectures 141, 142, and 143 of Written on the Wall II. Complete, machine-checked Lean 4 proofs of all three formal statements accompany the manuscript.

==> anc/LICENSE-Apache-2.0.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.txt <==
Ancillary Lean 4 sources for "Three Graffiti.pc Conjectures on Largest Induced Trees"
=====================================================================================

The manuscript proves Written on the Wall II Conjectures 141, 142, and 143.
The corresponding machine-checked Lean sources are grouped by conjecture:

  w141/GraphConjecture141.lean
  w141/InducedTreeNeighborhood.lean
  w141/LargestInducedTree.lean

  w142/GraphConjecture142.lean
  w142/GraphConjecture142Proof.lean

  w143/GraphConjecture143.lean
  w143/Degrees.lean
  w143/LargestInducedTree.lean

The w141 and w143 source snapshots were checked with Lean 4.27.0 against the
Formal Conjectures/Mathlib revision used for pull request #4454.  The w142
snapshot is from commit 46bf39015f5c3c3ba3bfcf9f752b4b1e49b584ac and was
checked against the Formal Conjectures pinned toolchain; the upstream metadata
update is pull request #4457.  None of the eight Lean files contains `sorry`
or `admit`.

The directory layout is documentary.  To rebuild inside a Formal Conjectures
checkout, place each file at the import path named in its header (the two
LargestInducedTree.lean snapshots belong to their respective developments and
are intentionally kept in separate directories here).  Use the repository's
pinned elan toolchain and run `lake env lean` on the three GraphConjecture
entry files.

The redistributed Lean sources are governed by the Apache License 2.0; a copy
is included as LICENSE-Apache-2.0.txt.  The paper source is not covered by that
software license.

==> anc/w141/GraphConjecture141.lean <==
/-
Copyright 2025 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/

import FormalConjecturesUtil

/-!
# Written on the Wall II - Conjecture 141

*Reference:*
[E. DeLaVina, Written on the Wall II, Conjectures of Graffiti.pc](http://cms.dt.uh.edu/faculty/delavinae/research/wowII/)
-/

namespace WrittenOnTheWallII.GraphConjecture141

open Classical SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α] [Nontrivial α]

/--
WOWII [Conjecture 141](http://cms.dt.uh.edu/faculty/delavinae/research/wowII/)

For a simple connected graph `G`,
`tree(G) ≥ ⌊girth(G) / 2⌋ - 1 + max_v l(v)`
where `tree(G)` is the number of vertices of a largest induced tree subgraph,
`girth(G)` is the length of the shortest cycle (0 if acyclic), and
`l(v) = indepNeighbors G v` is the independence number of the neighbourhood of `v`.
-/
@[category research solved, AMS 5, formal_proof using formal_conjectures at
"https://github.com/AlperTheKing/formal-conjectures/blob/2628d6e4c444c8b5655e1cc40ad5ad760b579abf/FormalConjectures/WrittenOnTheWallII/GraphConjecture141.lean#L42-L65"]
theorem conjecture141 (G : SimpleGraph α) [DecidableRel G.Adj] (h : G.Connected) :
    (G.girth / 2 : ℤ) - 1 + ((Finset.univ.sup (indepNeighborsCard G) : ℕ) : ℤ) ≤
    (largestInducedTreeSize G : ℤ) := by
  classical
  obtain ⟨v, -, hv⟩ :=
    Finset.exists_mem_eq_sup (Finset.univ : Finset α) Finset.univ_nonempty
      (indepNeighborsCard G)
  have hstar : Finset.univ.sup (indepNeighborsCard G) + 1 ≤ largestInducedTreeSize G := by
    rw [hv]
    exact indepNeighborsCard_add_one_le_largestInducedTreeSize G v
  by_cases hcyc : G.IsAcyclic
  · have hg0 : G.girth = 0 := hcyc.girth_eq_zero
    rw [hg0]
    push_cast
    omega
  · have hg3 : 3 ≤ G.girth := G.three_le_girth hcyc
    rcases Nat.lt_or_ge G.girth 6 with hg5 | hg6
    · omega
    · have hg4 : 4 ≤ G.girth := by omega
      have hmain := maxDegree_add_girth_le_largestInducedTreeSize_add_three G h hcyc hg4
      have hsup : Finset.univ.sup (indepNeighborsCard G) ≤ G.maxDegree :=
        Finset.sup_le fun w _ =>
          (indepNeighborsCard_le_degree G w).trans (G.degree_le_maxDegree w)
      omega

-- Sanity checks

/-- The `largestInducedTreeSize` invariant is a natural number (nonneg). -/
@[category test, AMS 5]
example (G : SimpleGraph (Fin 3)) : 0 ≤ largestInducedTreeSize G := Nat.zero_le _

/-- The path graph `P₃` has 3 vertices; `n P₃ = 3`. -/
@[category test, AMS 5]
example : Fintype.card (Fin 3) = 3 := by decide

end WrittenOnTheWallII.GraphConjecture141


==> anc/w141/InducedTreeNeighborhood.lean <==
/-
Copyright 2026 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/
module

public import FormalConjecturesForMathlib.Combinatorics.SimpleGraph.Independence
public import FormalConjecturesForMathlib.Combinatorics.SimpleGraph.LargestInducedTree

@[expose] public section

/-!
# Induced trees, neighbourhood independence, and girth

Supporting API for WOWII (Graffiti.pc) Conjecture 141.  Main results:

* `SimpleGraph.indepNeighborsCard_add_one_le_largestInducedTreeSize`: an
  independent set in a neighbourhood plus its centre induces a star, so
  `indepNeighborsCard G v + 1 ≤ largestInducedTreeSize G`.
* `SimpleGraph.isIndepSet_neighborSet_of_four_le_girth`: girth at least four
  makes every neighbourhood independent.
* `SimpleGraph.maxDegree_add_girth_le_largestInducedTreeSize_add_three`: for a
  connected cyclic graph of girth at least four,
  `Δ(G) + girth(G) ≤ largestInducedTreeSize G + 3` — a maximum-order induced
  tree containing the closed neighbourhood of a maximum-degree vertex admits an
  outside vertex with two neighbours on the tree; the tree path joining them
  closes a cycle (so has length at least `girth - 2`) and shares at most three
  vertices with the closed neighbourhood.
-/
namespace SimpleGraph

section PathHelpers

variable {β : Type*} {H : SimpleGraph β}

/-- In a path, at most one edge is incident to the first vertex. -/
private lemma path_start_unique_edge {a b u₁ u₂ : β} {p : H.Walk a b}
    (hp : p.IsPath) (h₁ : s(a, u₁) ∈ p.edges) (h₂ : s(a, u₂) ∈ p.edges) :
    u₁ = u₂ := by
  cases p with
  | nil => simp at h₁
  | @cons _ c _ h q =>
      rw [Walk.cons_isPath_iff] at hp
      have key : ∀ u : β, s(a, u) ∈ (Walk.cons h q).edges → u = c := by
        intro u hu
        rw [Walk.edges_cons, List.mem_cons] at hu
        rcases hu with heq | hmem
        · rcases Sym2.eq_iff.mp heq with ⟨-, huc⟩ | ⟨hac, -⟩
          · exact huc
          · exact absurd hac h.ne
        · exact absurd (Walk.fst_mem_support_of_mem_edges q hmem) hp.2
      rw [key u₁ h₁, key u₂ h₂]

/-- In a path, at most two edges are incident to any fixed vertex `w`: among
any three vertices joined to `w` by edges of the path, two coincide. -/
private lemma path_incident_edges_le_two {a b w u₁ u₂ u₃ : β} {p : H.Walk a b}
    (hp : p.IsPath) (h₁ : s(w, u₁) ∈ p.edges) (h₂ : s(w, u₂) ∈ p.edges)
    (h₃ : s(w, u₃) ∈ p.edges) :
    u₁ = u₂ ∨ u₁ = u₃ ∨ u₂ = u₃ := by
  induction p with
  | nil => simp at h₁
  | @cons x c y h q ih =>
      by_cases hwx : w = x
      · subst hwx
        exact Or.inl (path_start_unique_edge hp h₁ h₂)
      · rw [Walk.cons_isPath_iff] at hp
        have key : ∀ u : β, s(w, u) ∈ (Walk.cons h q).edges →
            (u = x ∧ w = c) ∨ s(w, u) ∈ q.edges := by
          intro u hu
          rw [Walk.edges_cons, List.mem_cons] at hu
          rcases hu with heq | hmem
          · rcases Sym2.eq_iff.mp heq with ⟨hwx', -⟩ | ⟨hwc, hux⟩
            · exact absurd hwx' hwx
            · exact Or.inl ⟨hux, hwc⟩
          · exact Or.inr hmem
        rcases key u₁ h₁ with ⟨hu₁, hwc⟩ | m₁
        · rcases key u₂ h₂ with ⟨hu₂, -⟩ | m₂
          · exact Or.inl (hu₁.trans hu₂.symm)
          · rcases key u₃ h₃ with ⟨hu₃, -⟩ | m₃
            · exact Or.inr (Or.inl (hu₁.trans hu₃.symm))
            · subst hwc
              exact Or.inr (Or.inr (path_start_unique_edge hp.1 m₂ m₃))
        · rcases key u₂ h₂ with ⟨hu₂, hwc⟩ | m₂
          · rcases key u₃ h₃ with ⟨hu₃, -⟩ | m₃
            · exact Or.inr (Or.inr (hu₂.trans hu₃.symm))
            · subst hwc
              exact Or.inr (Or.inl (path_start_unique_edge hp.1 m₁ m₃))
          · rcases key u₃ h₃ with ⟨-, hwc⟩ | m₃
            · subst hwc
              exact Or.inl (path_start_unique_edge hp.1 m₁ m₂)
            · exact ih hp.1 m₁ m₂ m₃

/-- A path visiting `a` and `b` contains a subpath between `a` and `b` (in one
of the two directions) whose support and edges lie in the original path. -/
private lemma exists_subpath_between {x y a b : β} {p : H.Walk x y} (hp : p.IsPath)
    (ha : a ∈ p.support) (hb : b ∈ p.support) :
    (∃ q : H.Walk a b, q.IsPath ∧ q.support ⊆ p.support ∧ q.edges ⊆ p.edges) ∨
    (∃ q : H.Walk b a, q.IsPath ∧ q.support ⊆ p.support ∧ q.edges ⊆ p.edges) := by
  classical
  by_cases hbt : b ∈ (p.takeUntil a ha).support
  · exact Or.inr ⟨(p.takeUntil a ha).dropUntil b hbt, (hp.takeUntil ha).dropUntil hbt,
      List.Subset.trans ((p.takeUntil a ha).support_dropUntil_subset hbt)
        (p.support_takeUntil_subset ha),
      List.Subset.trans ((p.takeUntil a ha).edges_dropUntil_subset hbt)
        (p.edges_takeUntil_subset ha)⟩
  · have hbd : b ∈ (p.dropUntil a ha).support := by
      have h2 : b ∈ ((p.takeUntil a ha).append (p.dropUntil a ha)).support := by
        rw [p.take_spec ha]
        exact hb
      rcases (Walk.mem_support_append_iff _ _).mp h2 with hcase | hcase
      · exact absurd hcase hbt
      · exact hcase
    exact Or.inl ⟨(p.dropUntil a ha).takeUntil b hbd, (hp.dropUntil ha).takeUntil hbd,
      List.Subset.trans ((p.dropUntil a ha).support_takeUntil_subset hbd)
        (p.support_dropUntil_subset ha),
      List.Subset.trans ((p.dropUntil a ha).edges_takeUntil_subset hbd)
        (p.edges_dropUntil_subset ha)⟩

/-- In a tree, the unique path between two adjacent vertices is the single edge. -/
private lemma tree_isPath_eq_cons_nil (hH : H.IsTree) {a b : β} (hab : H.Adj a b)
    {q : H.Walk a b} (hq : q.IsPath) :
    q = Walk.cons hab Walk.nil := by
  obtain ⟨P, -, huniq⟩ := hH.existsUnique_path a b
  exact (huniq q hq).trans
    (huniq (Walk.cons hab Walk.nil) (Walk.IsPath.nil.cons (by simp [hab.ne]))).symm

/-- Two path-vertices adjacent (in a tree) to a common vertex `v` force `v`
onto the path: the unique tree path between them is the two-edge path through
`v`, and the subpath of `p` between them must be that path. -/
private lemma tree_center_mem_support (hH : H.IsTree)
    {v a b x y : β} (hva : H.Adj v a) (hvb : H.Adj v b) (hab : a ≠ b)
    {p : H.Walk x y} (hp : p.IsPath) (hap : a ∈ p.support) (hbp : b ∈ p.support) :
    v ∈ p.support := by
  rcases exists_subpath_between hp hap hbp with ⟨q, hq, hqs, -⟩ | ⟨q, hq, hqs, -⟩
  · have hr : (Walk.cons hva.symm (Walk.cons hvb Walk.nil)).IsPath :=
      (Walk.IsPath.nil.cons (by simp [hvb.ne])).cons (by simp [hva.ne', hab])
    obtain ⟨P, -, huniq⟩ := hH.existsUnique_path a b
    have heq : q = Walk.cons hva.symm (Walk.cons hvb Walk.nil) :=
      (huniq q hq).trans (huniq _ hr).symm
    apply hqs
    rw [heq]
    simp
  · have hr : (Walk.cons hvb.symm (Walk.cons hva Walk.nil)).IsPath :=
      (Walk.IsPath.nil.cons (by simp [hva.ne])).cons (by simp [hvb.ne', hab.symm])
    obtain ⟨P, -, huniq⟩ := hH.existsUnique_path b a
    have heq : q = Walk.cons hvb.symm (Walk.cons hva Walk.nil) :=
      (huniq q hq).trans (huniq _ hr).symm
    apply hqs
    rw [heq]
    simp

/-- If `v` lies on a path in a tree and `a` is a path-vertex adjacent to `v`,
then the edge `s(v, a)` is an edge of the path: the subpath of `p` between `v`
and `a` is the unique tree path, which is the single edge. -/
private lemma tree_edge_mem_of_center_mem (hH : H.IsTree)
    {v a x y : β} (hva : H.Adj v a)
    {p : H.Walk x y} (hp : p.IsPath) (hvp : v ∈ p.support) (hap : a ∈ p.support) :
    s(v, a) ∈ p.edges := by
  rcases exists_subpath_between hp hvp hap with ⟨q, hq, -, hqe⟩ | ⟨q, hq, -, hqe⟩
  · have heq := tree_isPath_eq_cons_nil hH hva hq
    apply hqe
    rw [heq]
    simp
  · have heq := tree_isPath_eq_cons_nil hH hva.symm hq
    have hmem : s(a, v) ∈ p.edges := by
      apply hqe
      rw [heq]
      simp
    rwa [Sym2.eq_swap] at hmem

end PathHelpers

section TreePath

variable {α : Type*} {G : SimpleGraph α}

/-- Mapping a path of an induced tree into `G` and closing it up through an
outside vertex `z` adjacent to both endpoints produces a cycle of length
`p.length + 2`, so the girth is at most `p.length + 2`. -/
lemma IsTree.girth_le_length_add_two_of_two_adj
    {s : Finset α}
    (_hT : (G.induce (s : Set α)).IsTree)
    {z a b : α}
    (hz : z ∉ s) (ha : a ∈ s) (hb : b ∈ s)
    (hab : a ≠ b) (hza : G.Adj z a) (hzb : G.Adj z b)
    (p : (G.induce (s : Set α)).Walk ⟨a, Finset.mem_coe.mpr ha⟩ ⟨b, Finset.mem_coe.mpr hb⟩)
    (hp : p.IsPath) :
    G.girth ≤ p.length + 2 := by
  let e : G.induce (s : Set α) ↪g G := SimpleGraph.Embedding.induce _
  let q : G.Walk a b := p.map e.toHom
  have hq : q.IsPath := by
    dsimp [q]
    exact (Walk.map_isPath_iff_of_injective e.injective).2 hp
  have hq_length : q.length = p.length := by simp [q]
  have hq_s : ∀ w ∈ q.support, w ∈ s := by
    intro w hw
    dsimp [q] at hw
    rw [Walk.support_map] at hw
    obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
    exact w'.property
  have hzq : z ∉ q.support := fun hzmem => hz (hq_s z hzmem)
  let r : G.Walk a z := q.concat hzb.symm
  have hr : r.IsPath := hq.concat hzq hzb.symm
  have hclose : s(z, a) ∉ r.edges := by
    intro he
    dsimp [r] at he
    simp only [Walk.edges_concat, List.concat_eq_append, List.mem_append, List.mem_singleton] at he
    rcases he with he | he
    · exact hzq (q.fst_mem_support_of_mem_edges he)
    · simp only [Sym2.eq, Sym2.rel_iff', Prod.mk.injEq, Prod.swap_prod_mk] at he
      rcases he with ⟨hzb', haz⟩ | ⟨_, hab'⟩
      · exact hza.ne haz.symm
      · exact hab hab'
  let c : G.Walk z z := r.cons hza
  have hc : c.IsCycle := by
    dsimp [c]
    exact (Walk.cons_isCycle_iff r hza).2 ⟨hr, hclose⟩
  have hclen : c.length = q.length + 2 := by simp [c, r]
  have hg := G.girth_le_length hc
  omega

/-- **Triangle-free bridge**: in a graph of girth at least `4`, the
neighborhood of any vertex is an independent set.  An edge inside a
neighborhood would close a `3`-cycle with the two star edges. -/
lemma isIndepSet_neighborSet_of_four_le_girth (hg4 : 4 ≤ G.girth) (v : α) :
    G.IsIndepSet (G.neighborSet v) := by
  intro x hx y hy _ hadj
  have hvx : G.Adj v x := hx
  have hvy : G.Adj v y := hy
  have hxv : x ≠ v := hvx.ne'
  have hr : (Walk.cons hadj (Walk.cons hvy.symm Walk.nil)).IsPath :=
    (Walk.IsPath.nil.cons (by simp [hvy.ne'])).cons (by simp [hadj.ne, hxv])
  have hclose : s(v, x) ∉ (Walk.cons hadj (Walk.cons hvy.symm Walk.nil)).edges := by
    intro he
    rw [Walk.edges_cons, Walk.edges_cons, Walk.edges_nil] at he
    rcases List.mem_cons.mp he with he1 | he2
    · rcases Sym2.eq_iff.mp he1 with ⟨hvx', -⟩ | ⟨hvy', -⟩
      · exact hvx.ne hvx'
      · exact hvy.ne hvy'
    · rcases List.mem_cons.mp he2 with he3 | he4
      · rcases Sym2.eq_iff.mp he3 with ⟨hvy', -⟩ | ⟨-, hxy'⟩
        · exact hvy.ne hvy'
        · exact hadj.ne hxy'
      · simp at he4
  have hc : ((Walk.cons hadj (Walk.cons hvy.symm Walk.nil)).cons hvx).IsCycle :=
    (Walk.cons_isCycle_iff _ hvx).2 ⟨hr, hclose⟩
  have hg : G.girth ≤ 3 := by
    have hlen := G.girth_le_length hc
    simpa using hlen
  omega

end TreePath

section Main

variable {α : Type*} [Fintype α] [DecidableEq α] {G : SimpleGraph α}

/-- **Overlap lemma**: on a path `p` in an induced tree on `s`, at most `3`
vertices lie in the closed neighborhood of a fixed vertex `v ∈ s`.  Here the
path support is read off in `α` via `Subtype.val`. -/
lemma IsTree.card_support_inter_closedNeighborFinset_le_three
    [DecidableRel G.Adj] {s : Finset α}
    (hT : (G.induce (s : Set α)).IsTree) {v : α} (hv : v ∈ s)
    {x y : ↥(s : Set α)} {p : (G.induce (s : Set α)).Walk x y} (hp : p.IsPath) :
    ((p.support.map Subtype.val).toFinset ∩ insert v (G.neighborFinset v)).card ≤ 3 := by
  classical
  have hvs : v ∈ (s : Set α) := Finset.mem_coe.mpr hv
  set W : Finset α := (p.support.map Subtype.val).toFinset with hW
  have hmemW : ∀ u : α, u ∈ W ↔ ∃ û : ↥(s : Set α), û ∈ p.support ∧ (û : α) = u := by
    intro u
    simp [hW]
  have hadj_of_mem : ∀ (û : ↥(s : Set α)) (u : α), (û : α) = u → u ∈ G.neighborFinset v →
      (G.induce (s : Set α)).Adj ⟨v, hvs⟩ û := by
    intro û u hûu hu
    rw [induce_adj]
    show G.Adj v (û : α)
    rw [hûu]
    exact (G.mem_neighborFinset v u).mp hu
  have hinter : (W ∩ G.neighborFinset v).card ≤ 2 := by
    by_cases hvW : v ∈ W
    · -- `v` lies on the path: each neighbor of `v` on the path yields an edge of
      -- `p` at `v`, and a path has at most two edges at a fixed vertex.
      have hv'p : (⟨v, hvs⟩ : ↥(s : Set α)) ∈ p.support := by
        obtain ⟨û, hûp, hûv⟩ := (hmemW v).mp hvW
        have hûeq : û = (⟨v, hvs⟩ : ↥(s : Set α)) := Subtype.ext hûv
        rwa [hûeq] at hûp
      by_contra hgt
      push_neg at hgt
      obtain ⟨u₁, u₂, u₃, h1, h2, h3, h12, h13, h23⟩ := Finset.two_lt_card_iff.mp hgt
      obtain ⟨û₁, hû₁p, hû₁⟩ := (hmemW u₁).mp (Finset.mem_inter.mp h1).1
      obtain ⟨û₂, hû₂p, hû₂⟩ := (hmemW u₂).mp (Finset.mem_inter.mp h2).1
      obtain ⟨û₃, hû₃p, hû₃⟩ := (hmemW u₃).mp (Finset.mem_inter.mp h3).1
      have e₁ := tree_edge_mem_of_center_mem hT
        (hadj_of_mem û₁ u₁ hû₁ (Finset.mem_inter.mp h1).2) hp hv'p hû₁p
      have e₂ := tree_edge_mem_of_center_mem hT
        (hadj_of_mem û₂ u₂ hû₂ (Finset.mem_inter.mp h2).2) hp hv'p hû₂p
      have e₃ := tree_edge_mem_of_center_mem hT
        (hadj_of_mem û₃ u₃ hû₃ (Finset.mem_inter.mp h3).2) hp hv'p hû₃p
      rcases path_incident_edges_le_two hp e₁ e₂ e₃ with h | h | h
      · exact h12 (by rw [← hû₁, ← hû₂, h])
      · exact h13 (by rw [← hû₁, ← hû₃, h])
      · exact h23 (by rw [← hû₂, ← hû₃, h])
    · -- `v` off the path: two distinct neighbors of `v` on the path would force
      -- `v` onto the path via the unique two-edge tree path through `v`.
      have hone : (W ∩ G.neighborFinset v).card ≤ 1 := by
        rw [Finset.card_le_one]
        intro u₁ hu₁ u₂ hu₂
        by_contra hne
        obtain ⟨û₁, hû₁p, hû₁⟩ := (hmemW u₁).mp (Finset.mem_inter.mp hu₁).1
        obtain ⟨û₂, hû₂p, hû₂⟩ := (hmemW u₂).mp (Finset.mem_inter.mp hu₂).1
        have hne' : û₁ ≠ û₂ := fun h => hne (by rw [← hû₁, ← hû₂, h])
        have hv'p := tree_center_mem_support hT
          (hadj_of_mem û₁ u₁ hû₁ (Finset.mem_inter.mp hu₁).2)
          (hadj_of_mem û₂ u₂ hû₂ (Finset.mem_inter.mp hu₂).2)
          hne' hp hû₁p hû₂p
        exact hvW ((hmemW v).mpr ⟨⟨v, hvs⟩, hv'p, rfl⟩)
      omega
  have hsub : W ∩ insert v (G.neighborFinset v) ⊆ insert v (W ∩ G.neighborFinset v) := by
    intro u hu
    rw [Finset.mem_inter, Finset.mem_insert] at hu
    rcases hu.2 with rfl | huN
    · exact Finset.mem_insert_self _ _
    · exact Finset.mem_insert_of_mem (Finset.mem_inter.mpr ⟨hu.1, huN⟩)
  calc (W ∩ insert v (G.neighborFinset v)).card
      ≤ (insert v (W ∩ G.neighborFinset v)).card := Finset.card_le_card hsub
    _ ≤ (W ∩ G.neighborFinset v).card + 1 := Finset.card_insert_le _ _
    _ ≤ 3 := by omega

/-- Extract an explicit independent neighbour set witnessing `indepNeighborsCard`. -/
lemma exists_indepSet_finset_neighbors (G : SimpleGraph α) (v : α) :
    ∃ S : Finset α, (∀ s ∈ S, G.Adj v s) ∧ G.IsIndepSet (S : Set α) ∧
      S.card = indepNeighborsCard G v := by
  classical
  obtain ⟨s, hs⟩ := (G.induce (G.neighborSet v)).exists_isNIndepSet_indepNum
  refine ⟨s.image Subtype.val, ?_, ?_, ?_⟩
  · intro x hx
    obtain ⟨y, _, rfl⟩ := Finset.mem_image.mp hx
    exact y.property
  · intro x hx y hy hxy
    obtain ⟨x', hx', rfl⟩ := Finset.mem_image.mp (Finset.mem_coe.mp hx)
    obtain ⟨y', hy', rfl⟩ := Finset.mem_image.mp (Finset.mem_coe.mp hy)
    exact hs.1 hx' hy' (fun h => hxy (congrArg Subtype.val h))
  · rw [Finset.card_image_of_injective _ Subtype.val_injective]
    exact hs.2

omit [Fintype α] in
/-- A vertex together with an independent set of its neighbours induces a star,
hence a tree. -/
lemma isTree_induce_insert_indepSet_neighbors (v : α) (S : Finset α) :
    (∀ s ∈ S, G.Adj v s) → G.IsIndepSet (S : Set α) →
    (G.induce ((insert v S : Finset α) : Set α)).IsTree := by
  classical
  induction S using Finset.induction_on with
  | empty =>
      intro _ _
      have hset : ((insert v (∅ : Finset α) : Finset α) : Set α) = {v} := by simp
      rw [hset]
      letI : Nonempty ↥({v} : Set α) := ⟨⟨v, by simp⟩⟩
      letI : Subsingleton ↥({v} : Set α) := ⟨fun a b => by
        apply Subtype.ext
        have ha : (a : α) = v := by simpa only [Set.mem_singleton_iff] using a.property
        have hb : (b : α) = v := by simpa only [Set.mem_singleton_iff] using b.property
        exact ha.trans hb.symm⟩
      exact IsTree.of_subsingleton
  | @insert s S₀ hs ih =>
      intro hadj hind
      have hadj₀ : ∀ x ∈ S₀, G.Adj v x := fun x hx =>
        hadj x (Finset.mem_insert_of_mem hx)
      have hind₀ : G.IsIndepSet (S₀ : Set α) :=
        hind.mono (Finset.coe_subset.mpr (Finset.subset_insert s S₀))
      have hT := ih hadj₀ hind₀
      have hsv : s ≠ v := (hadj s (Finset.mem_insert_self s S₀)).ne'
      have hzs : s ∉ insert v S₀ := by
        simp only [Finset.mem_insert, not_or]
        exact ⟨hsv, hs⟩
      have hza : G.Adj s v := (hadj s (Finset.mem_insert_self s S₀)).symm
      have huniq : ∀ ⦃b : α⦄, b ∈ insert v S₀ → G.Adj s b → b = v := by
        intro b hb hsb
        rcases Finset.mem_insert.mp hb with rfl | hbS₀
        · rfl
        · exfalso
          have hsS : s ∈ ((insert s S₀ : Finset α) : Set α) := by simp
          have hbS : b ∈ ((insert s S₀ : Finset α) : Set α) := by
            simp only [Finset.coe_insert, Set.mem_insert_iff, Finset.mem_coe]
            exact Or.inr hbS₀
          have hne : s ≠ b := fun h => hs (h ▸ hbS₀)
          exact hind hsS hbS hne hsb
      have hT' := hT.induce_insert_of_unique_adj hzs (Finset.mem_insert_self v S₀) hza huniq
      have hcomm : (insert v (insert s S₀) : Finset α) = insert s (insert v S₀) :=
        Finset.insert_comm v s S₀
      rw [hcomm]
      exact hT'

/-- The star bound: `indepNeighborsCard G v + 1 ≤ largestInducedTreeSize G`. -/
lemma indepNeighborsCard_add_one_le_largestInducedTreeSize (G : SimpleGraph α) (v : α) :
    indepNeighborsCard G v + 1 ≤ largestInducedTreeSize G := by
  classical
  obtain ⟨S, hadj, hind, hcard⟩ := exists_indepSet_finset_neighbors G v
  have hvS : v ∉ S := fun hv => G.irrefl (hadj v hv)
  have hT := isTree_induce_insert_indepSet_neighbors v S hadj hind
  have hbound := card_le_largestInducedTreeSize hT
  rwa [Finset.card_insert_of_notMem hvS, hcard] at hbound

omit [DecidableEq α] in
/-- The independence number of a neighbourhood is at most the degree. -/
lemma indepNeighborsCard_le_degree (G : SimpleGraph α) [DecidableRel G.Adj] (v : α) :
    indepNeighborsCard G v ≤ G.degree v := by
  classical
  obtain ⟨s, hs⟩ := (G.induce (G.neighborSet v)).exists_isNIndepSet_indepNum
  calc indepNeighborsCard G v = s.card := hs.2.symm
    _ ≤ Fintype.card (G.neighborSet v) := Finset.card_le_univ s
    _ = G.degree v := by
        rw [← G.card_neighborSet_eq_degree]

/-- **Main counting theorem**: in a connected graph with a cycle and girth at
least `4`, `Δ(G) + girth(G) ≤ largestInducedTreeSize G + 3`.

Proof: grow a maximum induced tree `s` through the closed neighborhood of a
maximum-degree vertex `v`; a boundary vertex `z` of `s` has two neighbors
`a ≠ b` in `s`, and the tree path from `a` to `b` closes through `z` into a
cycle, so it has at least `girth − 2` edges; the path meets the closed
neighborhood of `v` in at most `3` vertices, so inclusion–exclusion inside `s`
gives the bound. -/
theorem maxDegree_add_girth_le_largestInducedTreeSize_add_three
    (G : SimpleGraph α) [DecidableRel G.Adj] [Nontrivial α] (hG : G.Connected)
    (hcyc : ¬ G.IsAcyclic) (hg4 : 4 ≤ G.girth) :
    G.maxDegree + G.girth ≤ largestInducedTreeSize G + 3 := by
  classical
  obtain ⟨v, hvdeg⟩ := G.exists_maximal_degree_vertex
  have hadjS : ∀ u ∈ G.neighborFinset v, G.Adj v u := fun u hu =>
    (G.mem_neighborFinset v u).mp hu
  have hind : G.IsIndepSet ((G.neighborFinset v : Finset α) : Set α) := by
    rw [coe_neighborFinset]
    exact isIndepSet_neighborSet_of_four_le_girth hg4 v
  have hT0 := isTree_induce_insert_indepSet_neighbors v (G.neighborFinset v) hadjS hind
  obtain ⟨s, hrs, hT, hmax⟩ := exists_maximum_induced_tree_containing G
    (insert v (G.neighborFinset v))
    ⟨insert v (G.neighborFinset v), Finset.Subset.refl _, hT0⟩
  have hvs : v ∈ s := hrs (Finset.mem_insert_self v _)
  have hsne : s.Nonempty := ⟨v, hvs⟩
  have hsu : s ≠ Finset.univ := by
    intro hsu
    subst s
    have hset : (↑(Finset.univ : Finset α) : Set α) = Set.univ := by
      ext w
      simp
    rw [hset] at hT
    have hTuniv : (G.induce Set.univ).IsTree := hT
    have hGtree : G.IsTree := (induceUnivIso G).isTree_iff.mp hTuniv
    exact hcyc hGtree.IsAcyclic
  obtain ⟨z, hz, a, ha, b, hb, hab, hza, hzb⟩ :=
    exists_two_adj_of_maximum_induced_tree_containing hG hrs hsne hT hmax hsu
  obtain ⟨p, hp, -⟩ :=
    hT.existsUnique_path ⟨a, Finset.mem_coe.mpr ha⟩ ⟨b, Finset.mem_coe.mpr hb⟩
  have hgirth : G.girth ≤ p.length + 2 :=
    hT.girth_le_length_add_two_of_two_adj hz ha hb hab hza hzb p hp
  have hoverlap := hT.card_support_inter_closedNeighborFinset_le_three hvs hp
  have hWcard : (p.support.map Subtype.val).toFinset.card = p.length + 1 := by
    rw [List.toFinset_card_of_nodup (hp.support_nodup.map Subtype.val_injective),
      List.length_map, Walk.length_support]
  have hr0card : (insert v (G.neighborFinset v)).card = G.maxDegree + 1 := by
    rw [Finset.card_insert_of_notMem (G.notMem_neighborFinset_self v),
      card_neighborFinset_eq_degree, ← hvdeg]
  have hWsub : (p.support.map Subtype.val).toFinset ⊆ s := by
    intro u hu
    rw [List.mem_toFinset] at hu
    obtain ⟨û, hûp, rfl⟩ := List.mem_map.mp hu
    exact Finset.mem_coe.mp û.property
  have hie := Finset.card_union_add_card_inter
    (p.support.map Subtype.val).toFinset (insert v (G.neighborFinset v))
  have hle : ((p.support.map Subtype.val).toFinset ∪ insert v (G.neighborFinset v)).card ≤
      s.card := Finset.card_le_card (Finset.union_subset hWsub hrs)
  have hscard : s.card ≤ largestInducedTreeSize G := card_le_largestInducedTreeSize hT
  omega

end Main

end SimpleGraph


==> anc/w141/LargestInducedTree.lean <==
/-
Copyright 2025 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/
module

public import Mathlib.Combinatorics.SimpleGraph.Acyclic
public import Mathlib.Combinatorics.SimpleGraph.Basic
public import Mathlib.Combinatorics.SimpleGraph.Finite
public import Mathlib.Combinatorics.SimpleGraph.Girth
public import Mathlib.Data.Set.Finite.Lemmas

@[expose] public section

/-!
# Largest induced tree

This file defines `largestInducedTreeSize`, the number of vertices in a largest
induced subtree of a graph.
-/

namespace SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α]

/-- `largestInducedTreeSize G` is the number of vertices in a largest induced subtree of `G`.
A tree is a connected acyclic graph; an induced tree is an induced subgraph that is a tree. -/
noncomputable def largestInducedTreeSize (G : SimpleGraph α) : ℕ :=
  sSup { n | ∃ s : Finset α, s.card = n ∧ (G.induce (s : Set α)).IsTree }

omit [DecidableEq α] in
/-- The order of any induced tree is bounded by `largestInducedTreeSize`. -/
lemma card_le_largestInducedTreeSize {G : SimpleGraph α} {s : Finset α}
    (hs : (G.induce (s : Set α)).IsTree) :
    s.card ≤ largestInducedTreeSize G := by
  unfold largestInducedTreeSize
  apply le_csSup
  · refine ⟨Fintype.card α, ?_⟩
    intro n hn
    obtain ⟨t, rfl, _⟩ := hn
    exact Finset.card_le_univ t
  · exact ⟨s, rfl, hs⟩

omit [DecidableEq α] in
/-- Every finite graph with a vertex has a nonempty induced tree. -/
lemma one_le_largestInducedTreeSize (G : SimpleGraph α) [Nonempty α] :
    1 ≤ largestInducedTreeSize G := by
  classical
  let x : α := Classical.choice (inferInstance : Nonempty α)
  let s : Finset α := {x}
  have hs : (s : Set α) = {x} := by
    simp [s]
  have hT : (G.induce (s : Set α)).IsTree := by
    rw [hs]
    letI : Nonempty ↥({x} : Set α) := ⟨⟨x, by simp⟩⟩
    letI : Subsingleton ↥({x} : Set α) := ⟨fun a b => by
      apply Subtype.ext
      have ha : (a : α) = x := Set.mem_singleton_iff.mp a.property
      have hb : (b : α) = x := Set.mem_singleton_iff.mp b.property
      exact ha.trans hb.symm⟩
    exact IsTree.of_subsingleton
  have hle := card_le_largestInducedTreeSize hT
  simpa [s] using hle
omit [Fintype α] in
/-- Attaching a new vertex along its unique neighbor in an induced tree gives a larger
induced tree. -/
lemma IsTree.induce_insert_of_unique_adj {G : SimpleGraph α} {s : Finset α} {z a : α}
    (hT : (G.induce (s : Set α)).IsTree)
    (_hz : z ∉ s) (ha : a ∈ s) (hza : G.Adj z a)
    (huniq : ∀ ⦃b : α⦄, b ∈ s → G.Adj z b → b = a) :
    (G.induce ((insert z s : Finset α) : Set α)).IsTree := by
  classical
  constructor
  · have hsconn : (G.induce (s : Set α)).Preconnected := hT.isConnected.preconnected
    have hzconn : (G.induce ({z} : Set α)).Preconnected := .of_subsingleton
    have hconn := connected_induce_union (v := z) (w := a) (s := ({z} : Set α))
      (t := (s : Set α)) hzconn hsconn (by simp) (by simpa using ha) hza
    rw [Finset.coe_insert]
    simpa only [Set.singleton_union] using hconn
  · intro v c hc
    let e : G.induce ((insert z s : Finset α) : Set α) ↪g G :=
      SimpleGraph.Embedding.induce _
    let q : G.Walk (e v) (e v) := c.map e.toHom
    have hq : q.IsCycle := by
      dsimp [q]
      exact (Walk.map_isCycle_iff_of_injective e.injective).2 hc
    have hq_mem (w : α) (hw : w ∈ q.support) : w ∈ insert z s := by
      dsimp [q] at hw
      rw [Walk.support_map] at hw
      obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
      change (w' : α) ∈ insert z s
      exact w'.property
    by_cases hzq : z ∈ q.support
    · let r : G.Walk z z := q.rotate hzq
      have hr : r.IsCycle := by
        dsimp [r]
        exact hq.rotate hzq
      have hrsnd : r.snd ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support 1
      have hrpenultimate : r.penultimate ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support (r.length - 1)
      have hadj_snd : G.Adj z r.snd := r.adj_snd hr.not_nil
      have hadj_penultimate : G.Adj z r.penultimate :=
        (r.adj_penultimate hr.not_nil).symm
      have hsnd : r.snd ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrsnd) with heq | hmem
        · exact (hadj_snd.ne heq.symm).elim
        · exact hmem
      have hpenultimate : r.penultimate ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrpenultimate) with heq | hmem
        · exact (hadj_penultimate.ne heq.symm).elim
        · exact hmem
      exact hr.snd_ne_penultimate <|
        (huniq hsnd hadj_snd).trans (huniq hpenultimate hadj_penultimate).symm
    · have hqs : ∀ w ∈ q.support, w ∈ (s : Set α) := by
        intro w hw
        rcases Finset.mem_insert.mp (hq_mem w hw) with heq | hmem
        · subst w
          exact (hzq hw).elim
        · simpa using hmem
      let qi := q.induce (s : Set α) hqs
      have hqi : qi.IsCycle := by
        apply (Walk.map_isCycle_iff_of_injective
          (f := (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom)
          (SimpleGraph.Embedding.induce (G := G) (s : Set α)).injective).mp
        rw [show qi.map (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom = q by
          dsimp [qi]
          exact Walk.map_induce q hqs]
        exact hq
      exact hT.IsAcyclic qi hqi


omit [Fintype α] in
/-- A shortest walk induces a tree on its support. -/
lemma Walk.induce_support_isTree_of_length_eq_dist {G : SimpleGraph α} {u v : α}
    (p : G.Walk u v) (hp : p.length = G.dist u v) :
    (G.induce (p.support.toFinset : Set α)).IsTree := by
  induction p with
  | @nil u =>
      have hset : (↑(Walk.nil : G.Walk u u).support.toFinset : Set α) = {u} := by
        ext
        simp
      have hsingle : (G.induce ({u} : Set α)).IsTree := by
        letI : Nonempty ↥({u} : Set α) := ⟨⟨u, by simp⟩⟩
        letI : Subsingleton ↥({u} : Set α) := ⟨fun a b => by
          apply Subtype.ext
          have ha : (a : α) = u := by
            simpa only [Set.mem_singleton_iff] using a.property
          have hb : (b : α) = u := by
            simpa only [Set.mem_singleton_iff] using b.property
          exact ha.trans hb.symm⟩
        exact IsTree.of_subsingleton
      rw [hset]
      exact hsingle
  | @cons u v w huv p ih =>
      have hptail : p.length = G.dist v w :=
        length_eq_dist_of_subwalk hp (Walk.isSubwalk_cons p huv)
      have hT := ih hptail
      have hpath : (p.cons huv).IsPath :=
        (p.cons huv).isPath_of_length_eq_dist hp
      have hu_not : u ∉ p.support.toFinset := by
        simpa using (List.nodup_cons.mp hpath.support_nodup).1
      have huniq : ∀ ⦃b : α⦄, b ∈ p.support.toFinset → G.Adj u b → b = v := by
        intro b hb hub
        have hbmem : b ∈ p.support := by simpa using hb
        obtain ⟨i, hi, hib⟩ := List.mem_iff_getElem.mp hbmem
        have hget : p.getVert i = b := by
          rw [← p.support_getElem_eq_getVert hi, hib]
        have hi_le : i ≤ p.length := by
          have hlen := p.length_support
          omega
        have hub' : G.Adj u (p.getVert i) := by simpa [hget] using hub
        let r : G.Walk u w := (p.drop i).cons hub'
        have hdistle : G.dist u w ≤ r.length := G.dist_le r
        have hlen : (p.cons huv).length ≤ r.length := by simpa [hp] using hdistle
        have hi0 : i = 0 := by
          simp only [Walk.length_cons, r, Walk.drop_length] at hlen
          omega
        subst i
        simpa using hget.symm
      have hsupp : (Walk.cons huv p).support.toFinset = insert u p.support.toFinset := by
        simp
      rw [hsupp]
      exact hT.induce_insert_of_unique_adj hu_not (by simp) huv huniq

/-- Removing one vertex from a shortest cycle gives an induced tree. -/
theorem girth_sub_one_le_largestInducedTreeSize (G : SimpleGraph α)
    (hcyc : ¬ G.IsAcyclic) :
    G.girth - 1 ≤ largestInducedTreeSize G := by
  classical
  obtain ⟨v, c, hc, hc_length⟩ := G.exists_girth_eq_length.mpr hcyc
  let p := c.tail.dropLast
  let s : Finset α := p.support.toFinset
  have hthree : 3 ≤ G.girth := hc.three_le_length.trans_eq hc_length.symm
  have hc_tail_path : c.tail.IsPath := by
    rw [Walk.isPath_def, c.support_tail_of_not_nil hc.not_nil]
    exact hc.support_nodup
  have hp_path : p.IsPath := by
    exact Walk.isPath_of_isSubwalk
      (Walk.isSubwalk_take c.tail (c.tail.length - 1)) hc_tail_path
  have hp_length : p.length = G.girth - 2 := by
    dsimp [p, Walk.dropLast]
    rw [Walk.take_length, Nat.min_eq_left (Nat.sub_le _ _)]
    have hlen := c.length_tail_add_one hc.not_nil
    rw [← hc_length] at hlen
    omega
  have hs_card : s.card = G.girth - 1 := by
    dsimp [s]
    rw [List.toFinset_card_of_nodup hp_path.support_nodup, Walk.length_support, hp_length]
    omega
  have hp_tree : (G.induce (s : Set α)).IsTree := by
    constructor
    · have hs_set : (s : Set α) = {y : α | y ∈ p.support} := by
        ext y
        simp [s]
      rw [hs_set]
      exact p.connected_induce_support
    · intro x d hd
      let e : G.induce (s : Set α) ↪g G := SimpleGraph.Embedding.induce _
      let q : G.Walk (e x) (e x) := d.map e.toHom
      have hq : q.IsCycle := by
        dsimp [q]
        exact (Walk.map_isCycle_iff_of_injective e.injective).2 hd
      have hd_tail_path : d.tail.IsPath := by
        rw [Walk.isPath_def, d.support_tail_of_not_nil hd.not_nil]
        exact hd.support_nodup
      have hd_length_le : d.length ≤ Fintype.card (s : Set α) := by
        have hlt := hd_tail_path.length_lt
        have hlen := d.length_tail_add_one hd.not_nil
        omega
      have hq_length : q.length = d.length := by
        simp [q]
      have hg_le : G.girth ≤ q.length := G.girth_le_length hq
      have hs_type_card : Fintype.card (s : Set α) = s.card := by
        simp
      rw [hq_length] at hg_le
      rw [hs_type_card, hs_card] at hd_length_le
      omega
  have hbound := card_le_largestInducedTreeSize hp_tree
  omega

omit [Fintype α] in
/-- Every pair of vertices in a connected graph lies in an induced tree. -/
lemma Connected.exists_induced_tree_containing_pair {G : SimpleGraph α}
    (hG : G.Connected) (x y : α) :
    ∃ s : Finset α, x ∈ s ∧ y ∈ s ∧ (G.induce (s : Set α)).IsTree := by
  obtain ⟨p, _, hp⟩ := hG.exists_path_of_dist x y
  refine ⟨p.support.toFinset, ?_, ?_, ?_⟩
  · simp
  · simp
  · exact Walk.induce_support_isTree_of_length_eq_dist p hp

omit [DecidableEq α] in
/-- A nonempty family of induced trees with prescribed vertices has a largest member. -/
lemma exists_maximum_induced_tree_containing (G : SimpleGraph α) (r : Finset α)
    (hr : ∃ s : Finset α, r ⊆ s ∧ (G.induce (s : Set α)).IsTree) :
    ∃ s : Finset α,
      r ⊆ s ∧
      (G.induce (s : Set α)).IsTree ∧
      ∀ t : Finset α, r ⊆ t →
        (G.induce (t : Set α)).IsTree → t.card ≤ s.card := by
  let A : Set (Finset α) :=
    {s | r ⊆ s ∧ (G.induce (s : Set α)).IsTree}
  have hAfin : A.Finite := Set.toFinite A
  have hAne : A.Nonempty := by
    obtain ⟨s, hrs, hT⟩ := hr
    exact ⟨s, hrs, hT⟩
  obtain ⟨s, hsA, hmax⟩ := Set.exists_max_image A Finset.card hAfin hAne
  dsimp [A] at hsA hmax
  refine ⟨s, hsA.1, hsA.2, ?_⟩
  intro t hrt hT
  exact hmax t ⟨hrt, hT⟩

/-- A nonempty proper vertex set in a connected graph has an edge across its boundary. -/
lemma Connected.exists_adj_finset_compl {G : SimpleGraph α}
    (hG : G.Connected) {s : Finset α} (hs : s.Nonempty) (hsu : s ≠ Finset.univ) :
    ∃ z ∉ s, ∃ a ∈ s, G.Adj z a := by
  obtain ⟨u, hu⟩ := hs
  have hzex : ∃ z : α, z ∉ s := by
    by_contra hn
    push_neg at hn
    apply hsu
    exact Finset.eq_univ_of_forall hn
  obtain ⟨z, hz⟩ := hzex
  obtain ⟨p⟩ := hG u z
  obtain ⟨d, _, hd_in, hd_out⟩ :=
    p.exists_boundary_dart (s : Set α) (by simpa) (by simpa)
  exact ⟨d.snd, by simpa using hd_out, d.fst, by simpa using hd_in, d.adj.symm⟩

/-- A boundary vertex of a largest prescribed induced tree has two neighbors in the tree. -/
lemma exists_two_adj_of_maximum_induced_tree_containing
    {G : SimpleGraph α} {r s : Finset α}
    (hG : G.Connected) (hrs : r ⊆ s) (hs : s.Nonempty)
    (hT : (G.induce (s : Set α)).IsTree)
    (hmax : ∀ t : Finset α, r ⊆ t →
      (G.induce (t : Set α)).IsTree → t.card ≤ s.card)
    (hsu : s ≠ Finset.univ) :
    ∃ z ∉ s, ∃ a ∈ s, ∃ b ∈ s,
      a ≠ b ∧ G.Adj z a ∧ G.Adj z b := by
  obtain ⟨z, hz, a, ha, hza⟩ := hG.exists_adj_finset_compl hs hsu
  by_cases hex : ∃ b ∈ s, b ≠ a ∧ G.Adj z b
  · obtain ⟨b, hb, hba, hzb⟩ := hex
    exact ⟨z, hz, a, ha, b, hb, hba.symm, hza, hzb⟩
  · have huniq : ∀ ⦃b : α⦄, b ∈ s → G.Adj z b → b = a := by
      intro b hb hzb
      by_contra hba
      exact hex ⟨b, hb, hba, hzb⟩
    have hT' := hT.induce_insert_of_unique_adj hz ha hza huniq
    have hrs' : r ⊆ insert z s := by
      intro v hv
      exact Finset.mem_insert_of_mem (hrs hv)
    have hle := hmax (insert z s) hrs' hT'
    have hcard := Finset.card_insert_of_notMem hz
    omega

/-- Two leaves outside the boundary cycle force an extra two vertices in the induced tree. -/
lemma IsTree.girth_add_one_le_card_of_two_leaves_of_two_adj
    {G : SimpleGraph α} [DecidableRel G.Adj] {s : Finset α}
    (hT : (G.induce (s : Set α)).IsTree)
    {x y z a b : α}
    (hxs : x ∈ s) (hys : y ∈ s) (hxy : x ≠ y)
    (hx : G.degree x = 1) (hy : G.degree y = 1)
    (hz : z ∉ s) (ha : a ∈ s) (hb : b ∈ s)
    (hab : a ≠ b) (hza : G.Adj z a) (hzb : G.Adj z b) :
    G.girth + 1 ≤ s.card := by
  let e : G.induce (s : Set α) ↪g G := SimpleGraph.Embedding.induce _
  obtain ⟨p, hp, _⟩ := hT.existsUnique_path ⟨a, by simpa⟩ ⟨b, by simpa⟩
  let q : G.Walk a b := p.map e.toHom
  have hq : q.IsPath := by
    dsimp [q]
    exact (Walk.map_isPath_iff_of_injective e.injective).2 hp
  have hq_s : ∀ w ∈ q.support, w ∈ s := by
    intro w hw
    dsimp [q] at hw
    rw [Walk.support_map] at hw
    obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
    exact w'.property
  have hzq : z ∉ q.support := fun hzmem => hz (hq_s z hzmem)
  let r : G.Walk a z := q.concat hzb.symm
  have hr : r.IsPath := hq.concat hzq hzb.symm
  have hclose : s(z, a) ∉ r.edges := by
    intro he
    dsimp [r] at he
    simp only [Walk.edges_concat, List.concat_eq_append, List.mem_append, List.mem_singleton] at he
    rcases he with he | he
    · exact hzq (q.fst_mem_support_of_mem_edges he)
    · simp only [Sym2.eq, Sym2.rel_iff', Prod.mk.injEq, Prod.swap_prod_mk] at he
      rcases he with ⟨hzb', haz⟩ | ⟨_, hab'⟩
      · exact hza.ne haz.symm
      · exact hab hab'
  let c : G.Walk z z := r.cons hza
  have hc : c.IsCycle := by
    dsimp [c]
    exact (Walk.cons_isCycle_iff r hza).2 ⟨hr, hclose⟩
  have hsubx : (G.neighborSet x).Subsingleton := by
    obtain ⟨nx, hnx, huniqx⟩ := degree_eq_one_iff_existsUnique_adj.mp hx
    intro u hu v hv
    exact (huniqx u hu).trans (huniqx v hv).symm
  have hsuby : (G.neighborSet y).Subsingleton := by
    obtain ⟨ny, hny, huniqy⟩ := degree_eq_one_iff_existsUnique_adj.mp hy
    intro u hu v hv
    exact (huniqy u hu).trans (huniqy v hv).symm
  have hxz : x ≠ z := fun hxz => hz (hxz ▸ hxs)
  have hyz : y ≠ z := fun hyz => hz (hyz ▸ hys)
  have hxnot : x ∉ c.support :=
    hc.isTrail.not_mem_support_of_subsingleton_neighborSet hxz hxz hsubx
  have hynot : y ∉ c.support :=
    hc.isTrail.not_mem_support_of_subsingleton_neighborSet hyz hyz hsuby
  have hqC : ∀ ⦃w : α⦄, w ∈ q.support → w ∈ c.support := by
    intro w hw
    have hwr : w ∈ r.support := by
      dsimp [r]
      exact q.support_subset_support_concat hzb.symm hw
    dsimp [c]
    exact r.support_subset_support_cons hza hwr
  have hqsub : q.support.toFinset ⊆ (s.erase x).erase y := by
    intro w hw
    have hwq : w ∈ q.support := by simpa using hw
    have hws : w ∈ s := hq_s w hwq
    have hwx : w ≠ x := by
      intro hwx
      subst w
      exact hxnot (hqC hwq)
    have hwy : w ≠ y := by
      intro hwy
      subst w
      exact hynot (hqC hwq)
    simp [hws, hwx, hwy]
  have hqcard : q.support.toFinset.card = q.length + 1 := by
    rw [List.toFinset_card_of_nodup hq.support_nodup, q.length_support]
  have hy_erase : y ∈ s.erase x := by simp [hys, hxy.symm]
  have hcard := Finset.card_le_card hqsub
  rw [hqcard, Finset.card_erase_of_mem hy_erase,
    Finset.card_erase_of_mem hxs] at hcard
  have hclen : c.length = q.length + 2 := by simp [c, r]
  have hg := G.girth_le_length hc
  omega

/-- Two distinct leaves in a connected cyclic graph yield an induced tree of order at least girth plus one. -/
lemma girth_add_one_le_largestInducedTreeSize_of_two_leaves
    (G : SimpleGraph α) [DecidableRel G.Adj]
    (hG : G.Connected) (hcyc : ¬ G.IsAcyclic)
    {x y : α} (hxy : x ≠ y)
    (hx : G.degree x = 1) (hy : G.degree y = 1) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  obtain ⟨t, hxt, hyt, hTt⟩ :=
    Connected.exists_induced_tree_containing_pair hG x y
  have hr : ∃ u : Finset α,
      ({x, y} : Finset α) ⊆ u ∧ (G.induce (u : Set α)).IsTree := by
    refine ⟨t, ?_, hTt⟩
    intro v hv
    rcases Finset.mem_insert.mp hv with rfl | hv
    · exact hxt
    · have hvy : v = y := Finset.mem_singleton.mp hv
      subst v
      exact hyt
  obtain ⟨s, hrs, hT, hmax⟩ :=
    exists_maximum_induced_tree_containing G {x, y} hr
  have hxs : x ∈ s := hrs (by simp)
  have hys : y ∈ s := hrs (by simp)
  have hs : s.Nonempty := ⟨x, hxs⟩
  have hsu : s ≠ Finset.univ := by
    intro hsu
    subst s
    have hset : (↑(Finset.univ : Finset α) : Set α) = Set.univ := by
      ext v
      simp
    rw [hset] at hT
    have hTuniv : (G.induce Set.univ).IsTree := hT
    have hGtree : G.IsTree := (induceUnivIso G).isTree_iff.mp hTuniv
    exact hcyc hGtree.IsAcyclic
  obtain ⟨z, hz, a, ha, b, hb, hab, hza, hzb⟩ :=
    exists_two_adj_of_maximum_induced_tree_containing
      hG hrs hs hT hmax hsu
  have hbound : G.girth + 1 ≤ s.card :=
    IsTree.girth_add_one_le_card_of_two_leaves_of_two_adj
      hT hxs hys hxy hx hy hz ha hb hab hza hzb
  exact hbound.trans (card_le_largestInducedTreeSize hT)
end SimpleGraph


==> anc/w142/GraphConjecture142.lean <==
/-
Copyright 2026 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/

import FormalConjecturesUtil
import FormalConjecturesForMathlib.WrittenOnTheWallII.GraphConjecture142Proof

/-!
# Written on the Wall II - Conjecture 142

*Reference:*
[E. DeLaVina, Written on the Wall II, Conjectures of Graffiti.pc](http://cms.dt.uh.edu/faculty/delavinae/research/wowII/)
-/

namespace WrittenOnTheWallII.GraphConjecture142

open Classical SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α] [Nontrivial α]

/--
WOWII [Conjecture 142](http://cms.dt.uh.edu/faculty/delavinae/research/wowII/):

For a simple connected graph $G$,
$\mathrm{tree}(G) \ge (2/3) \cdot \mathrm{girth}(G) + \mathrm{ecc}(B)$
where $\mathrm{tree}(G)$ is the largest induced tree size, $\mathrm{girth}(G)$
is the length of the shortest cycle ($0$ if acyclic), $B$ is the set of
boundary vertices (those of maximum eccentricity), and $\mathrm{ecc}(B)$ is
the eccentricity of the set $B$.
-/
@[category research solved, AMS 5]
theorem conjecture142 (G : SimpleGraph α) [DecidableRel G.Adj] (h : G.Connected) :
    let B : Set α := (maxEccentricityVertices G : Set α)
    (2 : ℝ) / 3 * (G.girth : ℝ) + (eccSet G B : ℝ) ≤ (largestInducedTreeSize G : ℝ) := by
  exact FormalProofs.WrittenOnTheWallII.GraphConjecture142.conjecture142 G h

-- Sanity checks

/-- The `largestInducedTreeSize` is nonneg. -/
@[category test, AMS 5]
example (G : SimpleGraph (Fin 3)) : 0 ≤ largestInducedTreeSize G := Nat.zero_le _

/-- `eccSet G` returns a natural number (nonneg). -/
@[category test, AMS 5]
example (G : SimpleGraph (Fin 3)) [DecidableRel G.Adj] :
    0 ≤ eccSet G (maxEccentricityVertices G) :=
  Nat.zero_le _

end WrittenOnTheWallII.GraphConjecture142


==> anc/w142/GraphConjecture142Proof.lean <==
/-
Copyright 2026 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/

import FormalConjecturesForMathlib.Combinatorics.SimpleGraph.LargestInducedTree
import FormalConjecturesForMathlib.Combinatorics.SimpleGraph.VertexDistance
import FormalConjecturesForMathlib.Combinatorics.SimpleGraph.Eccentricity
import Mathlib.Combinatorics.SimpleGraph.Girth

/-!
# Formal proof of Written on the Wall II Conjecture 142

We prove the stronger integral estimate
`ecc(B) + girth - girth / 3 ≤ tree`, where `B` is the graph periphery.
The proof constructs induced trees from a shortest cycle and carefully selected
geodesic tails, with separate sharp arguments for girths three and four and for
the two nonzero residue classes modulo three.
-/

namespace SimpleGraph

open Classical

variable {α : Type*} [Fintype α] [DecidableEq α]
variable {G : SimpleGraph α}

omit [Fintype α] in
/-- Attaching a new vertex along its unique neighbor in an induced tree gives a larger
induced tree. -/
lemma IsTree.induce_insert_of_unique_adj {s : Finset α} {z a : α}
    (hT : (G.induce (s : Set α)).IsTree)
    (_hz : z ∉ s) (ha : a ∈ s) (hza : G.Adj z a)
    (huniq : ∀ ⦃b : α⦄, b ∈ s → G.Adj z b → b = a) :
    (G.induce ((insert z s : Finset α) : Set α)).IsTree := by
  classical
  constructor
  · have hsconn : (G.induce (s : Set α)).Preconnected := hT.isConnected.preconnected
    have hzconn : (G.induce ({z} : Set α)).Preconnected := .of_subsingleton
    have hconn := connected_induce_union (v := z) (w := a) (s := ({z} : Set α))
      (t := (s : Set α)) hzconn hsconn (by simp) (by simpa using ha) hza
    rw [Finset.coe_insert]
    simpa only [Set.singleton_union] using hconn
  · intro v c hc
    let e : G.induce ((insert z s : Finset α) : Set α) ↪g G :=
      SimpleGraph.Embedding.induce _
    let q : G.Walk (e v) (e v) := c.map e.toHom
    have hq : q.IsCycle := by
      dsimp [q]
      exact (Walk.map_isCycle_iff_of_injective e.injective).2 hc
    have hq_mem (w : α) (hw : w ∈ q.support) : w ∈ insert z s := by
      dsimp [q] at hw
      rw [Walk.support_map] at hw
      obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
      change (w' : α) ∈ insert z s
      exact w'.property
    by_cases hzq : z ∈ q.support
    · let r : G.Walk z z := q.rotate hzq
      have hr : r.IsCycle := by
        dsimp [r]
        exact hq.rotate hzq
      have hrsnd : r.snd ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support 1
      have hrpenultimate : r.penultimate ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support (r.length - 1)
      have hadj_snd : G.Adj z r.snd := r.adj_snd hr.not_nil
      have hadj_penultimate : G.Adj z r.penultimate :=
        (r.adj_penultimate hr.not_nil).symm
      have hsnd : r.snd ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrsnd) with heq | hmem
        · exact (hadj_snd.ne heq.symm).elim
        · exact hmem
      have hpenultimate : r.penultimate ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrpenultimate) with heq | hmem
        · exact (hadj_penultimate.ne heq.symm).elim
        · exact hmem
      exact hr.snd_ne_penultimate <|
        (huniq hsnd hadj_snd).trans (huniq hpenultimate hadj_penultimate).symm
    · have hqs : ∀ w ∈ q.support, w ∈ (s : Set α) := by
        intro w hw
        rcases Finset.mem_insert.mp (hq_mem w hw) with heq | hmem
        · subst w
          exact (hzq hw).elim
        · simpa using hmem
      let qi := q.induce (s : Set α) hqs
      have hqi : qi.IsCycle := by
        apply (Walk.map_isCycle_iff_of_injective
          (f := (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom)
          (SimpleGraph.Embedding.induce (G := G) (s : Set α)).injective).mp
        rw [show qi.map (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom = q by
          dsimp [qi]
          exact Walk.map_induce q hqs]
        exact hq
      exact hT.IsAcyclic qi hqi

omit [Fintype α] in
/-- A chordless path with exactly one edge to an induced tree can be spliced onto it.
This is the graph-theoretic core of the interacting-descent case in W142 L7(b). -/
lemma Walk.IsPath.induce_union_isTree_of_unique_attachment
    {s : Finset α} {a b r : α} (q : G.Walk a b)
    (hq : q.IsPath)
    (hsTree : (G.induce (s : Set α)).IsTree)
    (hdisj : ∀ ⦃x : α⦄, x ∈ q.support → x ∉ s)
    (hchordless : ∀ ⦃x y : α⦄, x ∈ q.support → y ∈ q.support →
      G.Adj x y → s(x, y) ∈ q.edges)
    (hr : r ∈ s) (har : G.Adj a r)
    (hcross : ∀ ⦃x y : α⦄, x ∈ q.support → y ∈ s → G.Adj x y → x = a ∧ y = r) :
    (G.induce (((s ∪ q.support.toFinset : Finset α) : Finset α) : Set α)).IsTree := by
  induction q generalizing s r with
  | @nil u0 =>
      have htree := hsTree.induce_insert_of_unique_adj (hdisj (by simp)) hr har
        (fun _ hy hay => (hcross (by simp) hy hay).2)
      have hset : s ∪ (Walk.nil : G.Walk u0 u0).support.toFinset = insert u0 s := by
        ext x
        simp
      rwa [hset]
  | @cons u0 v0 w0 hu0v0 p ih =>
      have hqFull := hq
      rw [Walk.cons_isPath_iff] at hq
      have hu0_not_p : u0 ∉ p.support := hq.2
      have hu0_not_s : u0 ∉ s := hdisj (by simp)
      have hsU : (G.induce ((insert u0 s : Finset α) : Set α)).IsTree :=
        hsTree.induce_insert_of_unique_adj hu0_not_s hr har
          (fun _ hy hay => (hcross (by simp) hy hay).2)
      have hpdisj : ∀ ⦃x : α⦄, x ∈ p.support → x ∉ insert u0 s := by
        intro x hx hxin
        rcases Finset.mem_insert.mp hxin with rfl | hxs
        · exact hu0_not_p hx
        · exact hdisj (by simp [hx]) hxs
      have hpchordless : ∀ ⦃x y : α⦄, x ∈ p.support → y ∈ p.support →
          G.Adj x y → s(x, y) ∈ p.edges := by
        intro x y hx hy hxy
        have he := hchordless (by simp [hx]) (by simp [hy]) hxy
        rw [Walk.edges_cons] at he
        rcases List.mem_cons.mp he with he | he
        · rcases Sym2.eq_iff.mp he with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
          · exact (hu0_not_p hx).elim
          · exact (hu0_not_p hy).elim
        · exact he
      have hpcross : ∀ ⦃x y : α⦄, x ∈ p.support → y ∈ insert u0 s →
          G.Adj x y → x = v0 ∧ y = u0 := by
        intro x y hx hy hxy
        rcases Finset.mem_insert.mp hy with hyu | hys
        · subst y
          have he : s(u0, x) ∈ (p.cons hu0v0).edges := by
            exact hchordless (by simp) (by simp [hx]) hxy.symm
          have hxv : x = v0 := by simpa using hqFull.eq_snd_of_mem_edges he
          exact ⟨hxv, rfl⟩
        · have hc := hcross (by simp [hx]) hys hxy
          exact (hu0_not_p (hc.1 ▸ hx)).elim
      have hrec := ih hq.1 hsU hpdisj hpchordless (by simp) hu0v0.symm
        (fun x y hx hy hxy => hpcross hx hy hxy)
      have hset : s ∪ (p.cons hu0v0).support.toFinset =
          insert u0 s ∪ p.support.toFinset := by
        ext x
        simp
      rwa [hset]
lemma IsTree.induce_union_of_disjoint_of_unique_adj_splice
    {A B : Finset α}
    (hA : (G.induce (A : Set α)).IsTree)
    (hB : (G.induce (B : Set α)).IsTree)
    (hdisj : Disjoint A B)
    (hcross : ∃! e : α × α, e.1 ∈ A ∧ e.2 ∈ B ∧ G.Adj e.1 e.2) :
    (G.induce ((A ∪ B : Finset α) : Set α)).IsTree := by
  classical
  obtain ⟨⟨a, b⟩, hab, huniq⟩ := hcross
  rcases hab with ⟨haA, hbB, hab⟩
  let EA : Finset (Sym2 α) := G.edgeFinset ∩ A.sym2
  let EB : Finset (Sym2 α) := G.edgeFinset ∩ B.sym2
  let EU : Finset (Sym2 α) := G.edgeFinset ∩ (A ∪ B).sym2
  have edgeCardInduce (S : Finset α) :
      Nat.card (G.induce (S : Set α)).edgeSet =
        (G.edgeFinset ∩ S.sym2).card := by
    letI : Fintype (S : Set α) :=
      Subtype.fintype (fun x => x ∈ (S : Set α))
    have hm := SimpleGraph.map_edgeFinset_induce (G := G) (s := (S : Set α))
    have hc := congrArg Finset.card hm
    rw [Finset.card_map] at hc
    calc
      Nat.card (G.induce (S : Set α)).edgeSet =
          (G.induce (S : Set α)).edgeFinset.card := by
            rw [Nat.card_eq_fintype_card, ← edgeFinset_card]
      _ = _ := hc
      _ = (G.edgeFinset ∩ S.sym2).card := by
        congr 1
        apply Finset.ext
        intro e
        induction e using Sym2.inductionOn
        simp
  have hconn : (G.induce ((A ∪ B : Finset α) : Set α)).Connected := by
    have hu := connected_induce_union (v := a) (w := b)
      (s := (A : Set α)) (t := (B : Set α))
      hA.isConnected.preconnected hB.isConnected.preconnected
      (by simpa using haA) (by simpa using hbB) hab
    have hset : ((A ∪ B : Finset α) : Set α) =
        (A : Set α) ∪ (B : Set α) := by
      ext x
      simp
    rw [hset]
    exact hu
  have hpart : EU = (EA ∪ EB) ∪ {s(a, b)} := by
    apply Finset.ext
    rw [Sym2.forall]
    intro x y
    simp only [EU, EA, EB, Finset.mem_inter, mem_edgeFinset,
      Finset.mk_mem_sym2_iff, Finset.mem_union, Finset.mem_singleton]
    constructor
    · rintro ⟨hxy, hx, hy⟩
      rcases hx with hxA | hxB
      · rcases hy with hyA | hyB
        · exact Or.inl (Or.inl ⟨hxy, hxA, hyA⟩)
        · right
          have heq := huniq (x, y) ⟨hxA, hyB, hxy⟩
          simpa using congrArg (fun e : α × α => s(e.1, e.2)) heq
      · rcases hy with hyA | hyB
        · right
          have heq := huniq (y, x) ⟨hyA, hxB, hxy.symm⟩
          have hsEq : s(y, x) = s(a, b) :=
            congrArg (fun e : α × α => s(e.1, e.2)) heq
          simpa only [Sym2.eq_swap] using hsEq
        · exact Or.inl (Or.inr ⟨hxy, hxB, hyB⟩)
    · rintro (hinternal | hedge)
      · rcases hinternal with hAedge | hBedge
        · rcases hAedge with ⟨hxy, hxA, hyA⟩
          exact ⟨hxy, Or.inl hxA, Or.inl hyA⟩
        · rcases hBedge with ⟨hxy, hxB, hyB⟩
          exact ⟨hxy, Or.inr hxB, Or.inr hyB⟩
      · rcases Sym2.eq_iff.mp hedge with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · exact ⟨hab, Or.inl haA, Or.inr hbB⟩
        · exact ⟨hab.symm, Or.inr hbB, Or.inl haA⟩
  have hEAEB : Disjoint EA EB := by
    rw [Finset.disjoint_left, Sym2.forall]
    intro x y
    simp only [EA, EB, Finset.mem_inter, Finset.mk_mem_sym2_iff]
    rintro ⟨_, hxA, _⟩ ⟨_, hxB, _⟩
    exact (Finset.disjoint_left.mp hdisj hxA hxB).elim
  have hEAEBedge : Disjoint (EA ∪ EB) {s(a, b)} := by
    rw [Finset.disjoint_left]
    intro e he heSingle
    have heEq : e = s(a, b) := Finset.mem_singleton.mp heSingle
    subst e
    rcases Finset.mem_union.mp he with heA | heB
    · have hbA : b ∈ A :=
        (Finset.mk_mem_sym2_iff.mp (Finset.mem_inter.mp heA).2).2
      exact (Finset.disjoint_left.mp hdisj hbA hbB).elim
    · have haB : a ∈ B :=
        (Finset.mk_mem_sym2_iff.mp (Finset.mem_inter.mp heB).2).1
      exact (Finset.disjoint_left.mp hdisj haA haB).elim
  have hEUcard : EU.card = EA.card + EB.card + 1 := by
    rw [hpart, Finset.card_union_of_disjoint hEAEBedge,
      Finset.card_union_of_disjoint hEAEB, Finset.card_singleton]
  have hAcount : EA.card + 1 = A.card := by
    have ht := (isTree_iff_connected_and_card.mp hA).2
    have htype : Nat.card (A : Set α) = A.card := by
      rw [Nat.card_coe_set_eq, Set.ncard_coe_finset]
    rw [edgeCardInduce A, htype] at ht
    exact ht
  have hBcount : EB.card + 1 = B.card := by
    have ht := (isTree_iff_connected_and_card.mp hB).2
    have htype : Nat.card (B : Set α) = B.card := by
      rw [Nat.card_coe_set_eq, Set.ncard_coe_finset]
    rw [edgeCardInduce B, htype] at ht
    exact ht
  rw [isTree_iff_connected_and_card]
  refine ⟨hconn, ?_⟩
  have hUtype : Nat.card ((A ∪ B : Finset α) : Set α) =
      (A ∪ B).card := by
    rw [Nat.card_coe_set_eq, Set.ncard_coe_finset]
  have hUcard : (A ∪ B).card = A.card + B.card :=
    Finset.card_union_of_disjoint hdisj
  have hInduceCard := edgeCardInduce (A ∪ B)
  rw [hInduceCard, show G.edgeFinset ∩ (A ∪ B).sym2 = EU by rfl,
    hEUcard, hUtype, hUcard]
  omega

omit [DecidableEq α] in
/-- Every concrete induced tree is bounded by `largestInducedTreeSize`. -/
lemma IsTree.card_le_largestInducedTreeSize_splice {s : Finset α}
    (hs : (G.induce (s : Set α)).IsTree) :
    s.card ≤ largestInducedTreeSize G := by
  unfold largestInducedTreeSize
  apply le_csSup
  · exact ⟨Fintype.card α, by
      rintro n ⟨t, rfl, -⟩
      exact t.card_le_univ⟩
  · exact ⟨s, rfl, hs⟩
omit [Fintype α] in
/-- The spliced vertex set has the expected exact order. -/
lemma Walk.IsPath.card_union_support_of_disjoint
    {s : Finset α} {a b : α} (q : G.Walk a b) (hq : q.IsPath)
    (hdisj : ∀ ⦃x : α⦄, x ∈ q.support → x ∉ s) :
    (s ∪ q.support.toFinset).card = s.card + q.length + 1 := by
  have hd : Disjoint s q.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hxs hxq
    exact hdisj (by simpa using hxq) hxs
  rw [Finset.card_union_of_disjoint hd]
  rw [List.toFinset_card_of_nodup hq.support_nodup, q.length_support]
  omega


omit [Fintype α] in
/-- If the left part has one edge into the retained cycle base and the right part has none,
their union has exactly that one attachment edge.  Ordered pairs make edge multiplicity explicit. -/
lemma Finset.existsUnique_adj_pair_union_of_unique_left_of_none_right
    {A B K : Finset α} {p k : α}
    (hpA : p ∈ A) (hkK : k ∈ K) (hpk : G.Adj p k)
    (hleft : ∀ ⦃x y : α⦄, x ∈ A → y ∈ K → G.Adj x y → x = p ∧ y = k)
    (hright : ∀ ⦃x y : α⦄, x ∈ B → y ∈ K → ¬G.Adj x y) :
    ∃! e : α × α, e.1 ∈ A ∪ B ∧ e.2 ∈ K ∧ G.Adj e.1 e.2 := by
  refine ⟨(p, k), ⟨Finset.mem_union_left _ hpA, hkK, hpk⟩, ?_⟩
  rintro ⟨x, y⟩ ⟨hxy, hyK, hadj⟩
  rcases Finset.mem_union.mp hxy with hxA | hxB
  · rcases hleft hxA hyK hadj with ⟨rfl, rfl⟩
    rfl
  · exact (hright hxB hyK hadj).elim

omit [Fintype α] in
/-- Exact numerical end of the interacting-descent splice.  Here `hu` and `hv` are
the two descent heights, while `nuu` and `nu` are the depths of the joined vertices. -/
lemma Walk.IsPath.card_union_support_ge_dist_add_one
    {A : Finset α} {a b x y : α} (q : G.Walk a b) (hq : q.IsPath)
    (hdisj : ∀ ⦃w : α⦄, w ∈ q.support → w ∉ A)
    {hu hv nuu nu : ℕ} (hAcard : A.card = hu) (hqLength : q.length = hv - nu)
    (hnuuPos : 1 ≤ nuu) (hnuuLe : nuu ≤ hu)
    (hdist : G.dist x y ≤ (hu - nuu) + 1 + (hv - nu)) :
    G.dist x y + 1 ≤ (A ∪ q.support.toFinset).card := by
  have hcard := Walk.IsPath.card_union_support_of_disjoint q hq hdisj
  rw [hcard, hAcard, hqLength]
  omega

omit [Fintype α] in
/-- The complete local certificate produced after the maximal interacting index is chosen:
the splice is an induced tree, it has exactly one edge into the retained cycle path, and its
order is at least the endpoint distance plus one. -/
lemma Walk.IsPath.interacting_descent_splice_certificate
    {A K : Finset α} {a b r p k x y : α} (q : G.Walk a b) (hq : q.IsPath)
    (hATree : (G.induce (A : Set α)).IsTree)
    (hdisj : ∀ ⦃w : α⦄, w ∈ q.support → w ∉ A)
    (hchordless : ∀ ⦃w₁ w₂ : α⦄, w₁ ∈ q.support → w₂ ∈ q.support →
      G.Adj w₁ w₂ → s(w₁, w₂) ∈ q.edges)
    (hrA : r ∈ A) (har : G.Adj a r)
    (hcross : ∀ ⦃w₁ w₂ : α⦄, w₁ ∈ q.support → w₂ ∈ A →
      G.Adj w₁ w₂ → w₁ = a ∧ w₂ = r)
    (hpA : p ∈ A) (hkK : k ∈ K) (hpk : G.Adj p k)
    (hleft : ∀ ⦃w₁ w₂ : α⦄, w₁ ∈ A → w₂ ∈ K →
      G.Adj w₁ w₂ → w₁ = p ∧ w₂ = k)
    (hright : ∀ ⦃w₁ w₂ : α⦄, w₁ ∈ q.support → w₂ ∈ K → ¬G.Adj w₁ w₂)
    {hu hv nuu nu : ℕ} (hAcard : A.card = hu) (hqLength : q.length = hv - nu)
    (hnuuPos : 1 ≤ nuu) (hnuuLe : nuu ≤ hu)
    (hdist : G.dist x y ≤ (hu - nuu) + 1 + (hv - nu)) :
    (G.induce ((A ∪ q.support.toFinset : Finset α) : Set α)).IsTree ∧
      (∃! e : α × α, e.1 ∈ A ∪ q.support.toFinset ∧ e.2 ∈ K ∧ G.Adj e.1 e.2) ∧
      G.dist x y + 1 ≤ (A ∪ q.support.toFinset).card := by
  refine ⟨Walk.IsPath.induce_union_isTree_of_unique_attachment q hq hATree hdisj
    hchordless hrA har hcross, ?_,
    Walk.IsPath.card_union_support_ge_dist_add_one q hq hdisj hAcard hqLength
      hnuuPos hnuuLe hdist⟩
  exact Finset.existsUnique_adj_pair_union_of_unique_left_of_none_right hpA hkK hpk hleft
    (fun w₁ w₂ hw₁ hw₂ hadj => hright (by simpa using hw₁) hw₂ hadj)

/-- A vertex interacts with a finite vertex set when it lies in the set or has a neighbor in it. -/
def InteractsFinset (G : SimpleGraph α) (A : Finset α) (x : α) : Prop :=
  x ∈ A ∨ ∃ y ∈ A, G.Adj x y

omit [Fintype α] [DecidableEq α] in
/-- The first interacting vertex of a descent walk.  With the walk directed from its top toward
the cycle, this is exactly the paper's interacting vertex of maximum depth. -/
lemma Walk.exists_first_interaction_index {u v : α} (q : G.Walk u v) (A : Finset α)
    (hex : ∃ i : ℕ, i < q.length ∧ InteractsFinset G A (q.getVert i)) :
    ∃ i : ℕ, i < q.length ∧ InteractsFinset G A (q.getVert i) ∧
      ∀ j : ℕ, j < i → ¬ InteractsFinset G A (q.getVert j) := by
  let i := Nat.find hex
  refine ⟨i, (Nat.find_spec hex).1, (Nat.find_spec hex).2, ?_⟩
  intro j hj hinter
  exact Nat.find_min hex hj ⟨lt_trans hj (Nat.find_spec hex).1, hinter⟩

omit [Fintype α] [DecidableEq α] in
/-- Before the first interacting index, vertices are both outside and nonadjacent to the other
descent. -/
lemma Walk.not_mem_and_forall_not_adj_before_first_interaction
    {u v : α} {q : G.Walk u v} {A : Finset α} {i : ℕ}
    (hfirst : ∀ j : ℕ, j < i → ¬ InteractsFinset G A (q.getVert j))
    {j : ℕ} (hj : j < i) :
    q.getVert j ∉ A ∧ ∀ y ∈ A, ¬G.Adj (q.getVert j) y := by
  have hn := hfirst j hj
  constructor
  · intro hmem
    exact hn (Or.inl hmem)
  · intro y hy hadj
    exact hn (Or.inr ⟨y, hy, hadj⟩)

omit [Fintype α] [DecidableEq α] in
/-- Every distance-realizing walk is chordless: any ambient edge between two support vertices is
one of the walk's own edges. -/
lemma Walk.chordless_of_length_eq_dist {u v x y : α} (p : G.Walk u v)
    (hp : p.length = G.dist u v) (hx : x ∈ p.support) (hy : y ∈ p.support)
    (hxy : G.Adj x y) : s(x, y) ∈ p.edges := by
  induction p with
  | @nil u =>
      simp only [Walk.support_nil, List.mem_singleton] at hx hy
      subst x
      subst y
      exact (hxy.ne rfl).elim
  | @cons u v w huv p ih =>
      have hptail : p.length = G.dist v w :=
        length_eq_dist_of_subwalk hp (Walk.isSubwalk_cons p huv)
      have huniq : ∀ ⦃b : α⦄, b ∈ p.support → G.Adj u b → b = v := by
        intro b hb hub
        obtain ⟨i, hi, hib⟩ := List.mem_iff_getElem.mp hb
        have hget : p.getVert i = b := by
          rw [← p.support_getElem_eq_getVert hi, hib]
        have hiLe : i ≤ p.length := by
          have hlen := p.length_support
          omega
        have hub' : G.Adj u (p.getVert i) := by simpa [hget] using hub
        let r : G.Walk u w := (p.drop i).cons hub'
        have hdistLe : G.dist u w ≤ r.length := G.dist_le r
        have hlen : (p.cons huv).length ≤ r.length := by simpa [hp] using hdistLe
        have hi0 : i = 0 := by
          simp only [Walk.length_cons, r, Walk.drop_length] at hlen
          omega
        subst i
        simpa using hget.symm
      simp only [Walk.support_cons, List.mem_cons] at hx hy
      rw [Walk.edges_cons]
      rcases hx with rfl | hx <;> rcases hy with rfl | hy
      · exact (hxy.ne rfl).elim
      · have hyv : y = v := huniq hy hxy
        simp [hyv]
      · have hxv : x = v := huniq hx hxy.symm
        simp [hxv, Sym2.eq_swap]
      · exact List.mem_cons_of_mem _ (ih hptail hx hy)

omit [Fintype α] [DecidableEq α] in
/-- A vertex of the reversed prefix has an index no larger than the prefix endpoint in the
original walk. -/
lemma Walk.exists_index_le_of_mem_support_reverse_take
    {u v w : α} (q : G.Walk u v) {i : ℕ} (hi : i ≤ q.length)
    (hw : w ∈ (q.take i).reverse.support) :
    ∃ j : ℕ, j ≤ i ∧ q.getVert j = w := by
  rw [Walk.support_reverse] at hw
  have hw' : w ∈ (q.take i).support := by simpa using hw
  obtain ⟨j, hj, hjw⟩ := List.mem_iff_getElem.mp hw'
  have hjLe : j ≤ i := by
    have hlen := (q.take i).length_support
    rw [Walk.take_length, Nat.min_eq_left hi] at hlen
    omega
  refine ⟨j, hjLe, ?_⟩
  have ht : (q.take i).getVert j = w := by
    rw [← (q.take i).support_getElem_eq_getVert hj, hjw]
  calc
    q.getVert j = (q.take i).getVert j := by
      rw [Walk.take_getVert, Nat.min_eq_right hjLe]
    _ = w := ht

omit [Fintype α] [DecidableEq α] in
/-- In the separated case where the top of the second descent is outside `A`, its first
interacting vertex is also outside `A`. -/
lemma Walk.getVert_first_interaction_not_mem
    {u v : α} (q : G.Walk u v) (A : Finset α) {i : ℕ}
    (hi : i < q.length)
    (hfirst : ∀ j : ℕ, j < i → ¬ InteractsFinset G A (q.getVert j))
    (hu : u ∉ A) : q.getVert i ∉ A := by
  cases i with
  | zero => simpa using hu
  | succ j =>
      intro hmem
      have hjLen : j < q.length := by omega
      have hadj := q.adj_getVert_succ hjLen
      exact hfirst j (Nat.lt_succ_self j) (Or.inr ⟨q.getVert (j + 1), hmem, hadj⟩)

omit [Fintype α] [DecidableEq α] in
/-- Maximality supplies all disjointness and cross-edge hypotheses for the reversed prefix,
once uniqueness of the selected vertex's neighbor in `A` has been established. -/
lemma Walk.reverse_take_disjoint_and_unique_cross_of_first
    {u v r : α} (q : G.Walk u v) (A : Finset α) {i : ℕ}
    (hi : i < q.length)
    (hfirst : ∀ j : ℕ, j < i → ¬ InteractsFinset G A (q.getVert j))
    (hu : u ∉ A)
    (huniq : ∀ ⦃y : α⦄, y ∈ A → G.Adj (q.getVert i) y → y = r) :
    (∀ ⦃w : α⦄, w ∈ (q.take i).reverse.support → w ∉ A) ∧
      ∀ ⦃w y : α⦄, w ∈ (q.take i).reverse.support → y ∈ A → G.Adj w y →
        w = q.getVert i ∧ y = r := by
  have hiLe : i ≤ q.length := Nat.le_of_lt hi
  have hiNot := q.getVert_first_interaction_not_mem A hi hfirst hu
  constructor
  · intro w hw hwA
    obtain ⟨j, hjLe, hjw⟩ := q.exists_index_le_of_mem_support_reverse_take hiLe hw
    by_cases hji : j < i
    · exact hfirst j hji (Or.inl (hjw ▸ hwA))
    · have hjiEq : j = i := by omega
      exact hiNot (hjiEq ▸ hjw ▸ hwA)
  · intro w y hw hy hwy
    obtain ⟨j, hjLe, hjw⟩ := q.exists_index_le_of_mem_support_reverse_take hiLe hw
    have hjiEq : j = i := by
      by_contra hne
      have hji : j < i := by omega
      exact hfirst j hji (Or.inr ⟨y, hy, hjw ▸ hwy⟩)
    have hwEq : w = q.getVert i := by exact (hjiEq ▸ hjw).symm
    refine ⟨hwEq, huniq hy ?_⟩
    simpa [hwEq] using hwy

omit [DecidableEq α] in
/-- A member of a finite target set bounds distance to that set. -/
lemma distToSet_le_dist_of_mem_public {S : Set α} (x : α) {s : α} (hs : s ∈ S) :
    G.distToSet x S ≤ G.dist x s := by
  unfold distToSet
  split_ifs with h
  · exact Finset.min'_le _ _ (Finset.mem_image_of_mem _ (Set.mem_toFinset.mpr hs))
  · exact Nat.zero_le _

omit [DecidableEq α] in
/-- Distance to a nonempty finite target set is attained by one of its vertices. -/
lemma exists_mem_dist_eq_distToSet {S : Set α} (x : α) (hS : S.Nonempty) :
    ∃ s ∈ S, G.distToSet x S = G.dist x s := by
  have hSf : S.toFinset.Nonempty := Set.toFinset_nonempty.mpr hS
  unfold distToSet
  rw [dif_pos hSf]
  have hm := Finset.min'_mem (S.toFinset.image fun s => G.dist x s)
    (Finset.Nonempty.image hSf _)
  rcases Finset.mem_image.mp hm with ⟨s, hs, heq⟩
  refine ⟨s, Set.mem_toFinset.mp hs, ?_⟩
  exact heq.symm

omit [DecidableEq α] in
/-- Along a walk that realizes distance to a target set, the distance-to-set of the vertex at
index `i` is exactly the number of remaining edges. -/
lemma Walk.distToSet_getVert_eq_length_sub_of_nearest
    {S : Set α} {u v : α} (hconn : G.Connected) (p : G.Walk u v)
    (hv : v ∈ S) (hp : p.length = G.distToSet u S) {i : ℕ} (hi : i ≤ p.length) :
    G.distToSet (p.getVert i) S = p.length - i := by
  have hupperSet := distToSet_le_dist_of_mem_public (G := G) (p.getVert i) hv
  have hupperDist : G.dist (p.getVert i) v ≤ (p.drop i).length := G.dist_le (p.drop i)
  have hupper : G.distToSet (p.getVert i) S ≤ p.length - i := by
    rw [Walk.drop_length] at hupperDist
    omega
  obtain ⟨s, hsS, hsEq⟩ := exists_mem_dist_eq_distToSet (G := G) (p.getVert i) ⟨v, hv⟩
  obtain ⟨r, hr⟩ := hconn.exists_walk_length_eq_dist (p.getVert i) s
  let w : G.Walk u s := (p.take i).append r
  have hbase := distToSet_le_dist_of_mem_public (G := G) u hsS
  have hdistWalk : G.dist u s ≤ w.length := G.dist_le w
  have htake : (p.take i).length = i := by
    rw [Walk.take_length, Nat.min_eq_left hi]
  have hwlen : w.length = i + G.distToSet (p.getVert i) S := by
    simp only [w, Walk.length_append, htake, hr, hsEq]
  have hlower : p.length ≤ w.length := by
    calc
      p.length = G.distToSet u S := hp
      _ ≤ G.dist u s := hbase
      _ ≤ w.length := hdistWalk
  rw [hwlen] at hlower
  omega

omit [DecidableEq α] in
/-- Adjacent vertices have distance-to-set values differing by at most one (one direction). -/
lemma distToSet_le_add_one_of_adj {S : Set α} {x y : α} (hS : S.Nonempty)
    (hxy : G.Adj x y) : G.distToSet x S ≤ G.distToSet y S + 1 := by
  obtain ⟨s, hsS, hsEq⟩ := exists_mem_dist_eq_distToSet (G := G) y hS
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) x hsS
  have hdiff := hxy.symm.diff_dist_adj (u := s)
  have hsx : G.dist s x = G.dist x s := G.dist_comm
  have hsy : G.dist s y = G.dist y s := G.dist_comm
  rw [hsx, hsy, ← hsEq] at hdiff
  omega

omit [DecidableEq α] in
/-- A vertex before the endpoint of a nearest-set walk is outside the target set. -/
lemma Walk.getVert_not_mem_of_length_eq_distToSet
    {S : Set α} {u v : α} (p : G.Walk u v) (hp : p.length = G.distToSet u S)
    {i : ℕ} (hi : i < p.length) : p.getVert i ∉ S := by
  intro hiS
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) u hiS
  have hdistLe : G.dist u (p.getVert i) ≤ (p.take i).length := G.dist_le (p.take i)
  have htake : (p.take i).length = i := by
    rw [Walk.take_length, Nat.min_eq_left (Nat.le_of_lt hi)]
  have hbad : p.length ≤ i := by
    calc
      p.length = G.distToSet u S := hp
      _ ≤ G.dist u (p.getVert i) := hsetLe
      _ ≤ (p.take i).length := hdistLe
      _ = i := htake
  omega

omit [DecidableEq α] in
/-- If two vertices of one nearest descent are adjacent to the same vertex of a second descent,
their indices on the first descent differ by at most two. -/
lemma Walk.nearest_descents_neighbor_indices_within_two
    {S : Set α} {u ku v kv x₁ x₂ : α} (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ S) (hkv : kv ∈ S)
    (hp : p.length = G.distToSet u S) (hq : q.length = G.distToSet v S)
    {i : ℕ} (hi : i ≤ q.length)
    (hx₁ : x₁ ∈ p.support) (hx₂ : x₂ ∈ p.support)
    (ha₁ : G.Adj (q.getVert i) x₁) (ha₂ : G.Adj (q.getVert i) x₂) :
    ∃ j₁ j₂ : ℕ, j₁ ≤ p.length ∧ j₂ ≤ p.length ∧
      p.getVert j₁ = x₁ ∧ p.getVert j₂ = x₂ ∧ j₁ ≤ j₂ + 2 ∧ j₂ ≤ j₁ + 2 := by
  obtain ⟨j₁, hj₁, hj₁Le⟩ := Walk.mem_support_iff_exists_getVert.mp hx₁
  obtain ⟨j₂, hj₂, hj₂Le⟩ := Walk.mem_support_iff_exists_getVert.mp hx₂
  have hdq := q.distToSet_getVert_eq_length_sub_of_nearest hconn hkv hq hi
  have hdp₁ := p.distToSet_getVert_eq_length_sub_of_nearest hconn hku hp hj₁Le
  have hdp₂ := p.distToSet_getVert_eq_length_sub_of_nearest hconn hku hp hj₂Le
  have h12a := distToSet_le_add_one_of_adj (G := G) ⟨ku, hku⟩ ha₁
  have h12b := distToSet_le_add_one_of_adj (G := G) ⟨ku, hku⟩ ha₁.symm
  have h22a := distToSet_le_add_one_of_adj (G := G) ⟨ku, hku⟩ ha₂
  have h22b := distToSet_le_add_one_of_adj (G := G) ⟨ku, hku⟩ ha₂.symm
  rw [← hj₁, hdq, hdp₁] at h12a h12b
  rw [← hj₂, hdq, hdp₂] at h22a h22b
  refine ⟨j₁, j₂, hj₁Le, hj₂Le, hj₁, hj₂, ?_, ?_⟩ <;> omega

omit [Fintype α] [DecidableEq α] in
/-- Closing a path through a vertex outside its support gives a cycle. -/
private lemma Walk.IsPath.concat_two_isCycle_splice
    {a b x : α} {p : G.Walk a b} (hp : p.IsPath) (hab : a ≠ b)
    (hx : x ∉ p.support) (hbx : G.Adj b x) (hxa : G.Adj x a) :
    ((p.concat hbx).concat hxa).IsCycle := by
  have hpx : (p.concat hbx).IsPath := hp.concat hx hbx
  rw [← Walk.isCycle_reverse, Walk.reverse_concat, Walk.cons_isCycle_iff]
  refine ⟨(Walk.isPath_reverse_iff _).2 hpx, ?_⟩
  intro he
  have he' : s(x, a) ∈ (p.concat hbx).edges := by
    have he0 : s(a, x) ∈ (p.concat hbx).edges := by
      simpa only [Walk.edges_reverse, List.mem_reverse] using he
    rw [Sym2.eq_swap]
    exact he0
  have ha : a = (p.concat hbx).penultimate := hpx.eq_penultimate_of_mem_edges he'
  exact hab (by simpa using ha)

omit [Fintype α] [DecidableEq α] in
/-- Under girth at least five, a vertex outside a path of length at most two cannot be adjacent
to both distinct endpoints. -/
lemma Walk.IsPath.outside_neighbor_unique_of_length_le_two
    {a b x : α} {p : G.Walk a b} (hp : p.IsPath) (hlen : p.length ≤ 2)
    (hx : x ∉ p.support) (hxa : G.Adj x a) (hxb : G.Adj x b)
    (hg : 5 ≤ G.girth) : a = b := by
  by_contra hab
  have hc := hp.concat_two_isCycle_splice hab hx hxb.symm hxa
  have hbound := G.girth_le_length hc
  simp only [Walk.length_concat] at hbound
  omega

omit [DecidableEq α] in
/-- The selected first-interaction vertex has at most one neighbor on the other nearest descent.
The depth formula supplies the two-step index window and girth at least five excludes the resulting
triangle or quadrilateral. -/
lemma Walk.nearest_descents_selected_neighbor_unique
    {S : Set α} {u ku v kv x₁ x₂ : α} (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ S) (hkv : kv ∈ S)
    (hp : p.length = G.distToSet u S) (hq : q.length = G.distToSet v S)
    {i : ℕ} (hi : i < q.length) (hout : q.getVert i ∉ p.support)
    (hx₁ : x₁ ∈ p.support) (hx₂ : x₂ ∈ p.support)
    (ha₁ : G.Adj (q.getVert i) x₁) (ha₂ : G.Adj (q.getVert i) x₂)
    (hg : 5 ≤ G.girth) : x₁ = x₂ := by
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) u hku
  have hdistLe : G.dist u ku ≤ p.length := G.dist_le p
  have hpGeod : p.length = G.dist u ku := by omega
  have hpPath := p.isPath_of_length_eq_dist hpGeod
  obtain ⟨j₁, j₂, hj₁Le, hj₂Le, hj₁, hj₂, hj₁₂, hj₂₁⟩ :=
    p.nearest_descents_neighbor_indices_within_two hconn q hku hkv hp hq
      (Nat.le_of_lt hi) hx₁ hx₂ ha₁ ha₂
  have key : ∀ {a b : α} {ja jb : ℕ}, ja ≤ p.length → jb ≤ p.length →
      p.getVert ja = a → p.getVert jb = b → ja ≤ jb → jb ≤ ja + 2 →
      G.Adj (q.getVert i) a → G.Adj (q.getVert i) b → a = b := by
    intro a b ja jb hjaLe hjbLe hja hjb hjab hspan hqa hqb
    let r0 := (p.drop ja).take (jb - ja)
    have hsub : r0.IsSubwalk p :=
      (Walk.isSubwalk_take (p.drop ja) (jb - ja)).trans (Walk.isSubwalk_drop p ja)
    have hr0Path : r0.IsPath := isPath_of_isSubwalk hsub hpPath
    have hend : (p.drop ja).getVert (jb - ja) = b := by
      rw [Walk.drop_getVert, Nat.add_sub_of_le hjab, hjb]
    let r : G.Walk a b := r0.copy hja hend
    have hrPath : r.IsPath := (Walk.isPath_copy r0 hja hend).2 hr0Path
    have hr0Len : r0.length = jb - ja := by
      dsimp [r0]
      rw [Walk.take_length, Walk.drop_length, Nat.min_eq_left (by omega)]
    have hrLen : r.length ≤ 2 := by
      dsimp [r]
      rw [Walk.length_copy, hr0Len]
      omega
    have hrOut : q.getVert i ∉ r.support := by
      intro hmem
      apply hout
      apply hsub.support_subset
      dsimp [r] at hmem
      rw [Walk.support_copy] at hmem
      exact hmem
    exact hrPath.outside_neighbor_unique_of_length_le_two hrLen hrOut hqa hqb hg
  rcases le_total j₁ j₂ with hj | hj
  · exact key hj₁Le hj₂Le hj₁ hj₂ hj hj₂₁ ha₁ ha₂
  · exact (key hj₂Le hj₁Le hj₂ hj₁ hj hj₁₂ ha₂ ha₁).symm

omit [Fintype α] [DecidableEq α] in
/-- Every path with fewer vertices than the girth is chordless in the ambient graph. -/
lemma Walk.chordless_of_length_succ_lt_girth_splice
    {u v : α} (p : G.Walk u v) (hp : p.IsPath)
    (hlen : p.length + 1 < G.girth) :
    ∀ ⦃x y : α⦄, x ∈ p.support → y ∈ p.support →
      G.Adj x y → s(x, y) ∈ p.edges := by
  intro x y hx hy hxy
  by_contra hnot
  obtain ⟨i, hiEq, hiLe⟩ := Walk.mem_support_iff_exists_getVert.mp hx
  obtain ⟨j, hjEq, hjLe⟩ := Walk.mem_support_iff_exists_getVert.mp hy
  have hijNe : i ≠ j := by
    intro hij
    apply hxy.ne
    calc
      x = p.getVert i := hiEq.symm
      _ = p.getVert j := by rw [hij]
      _ = y := hjEq
  have key : ∀ {i j : ℕ} {x y : α},
      p.getVert i = x → i ≤ p.length → p.getVert j = y → j ≤ p.length →
      i < j → G.Adj x y → s(x, y) ∉ p.edges → False := by
    intro i j x y hiEq hiLe hjEq hjLe hij hxy hnot
    let seg0 := (p.drop i).take (j - i)
    have hsub : seg0.IsSubwalk p := by
      exact (Walk.isSubwalk_take (p.drop i) (j - i)).trans
        (Walk.isSubwalk_drop p i)
    have hend : (p.drop i).getVert (j - i) = y := by
      rw [Walk.drop_getVert, Nat.add_sub_of_le (Nat.le_of_lt hij), hjEq]
    let seg : G.Walk x y := seg0.copy hiEq hend
    have hsegPath : seg.IsPath := by
      dsimp [seg]
      simpa using isPath_of_isSubwalk hsub hp
    have hnotSeg : s(y, x) ∉ seg.edges := by
      intro he
      apply hnot
      have he0 : s(y, x) ∈ seg0.edges := by simpa [seg] using he
      have hep : s(y, x) ∈ p.edges := hsub.edges_subset he0
      simpa only [Sym2.eq_swap] using hep
    have hcyc : (Walk.cons hxy.symm seg).IsCycle := by
      rw [Walk.cons_isCycle_iff]
      exact ⟨hsegPath, hnotSeg⟩
    have hgLe := G.girth_le_length hcyc
    have hsegLe : seg.length ≤ p.length := by
      simpa [seg] using Walk.length_le_of_isSubwalk hsub
    simp only [Walk.length_cons] at hgLe
    omega
  rcases lt_or_gt_of_ne hijNe with hij | hji
  · exact key hiEq hiLe hjEq hjLe hij hxy hnot
  · have hnotYX : s(y, x) ∉ p.edges := by
      simpa only [Sym2.eq_swap] using hnot
    exact key hjEq hjLe hiEq hiLe hji hxy.symm hnotYX

omit [Fintype α] in
/-- A path shorter than the girth by at least one vertex induces a tree. -/
lemma Walk.induce_support_isTree_of_isPath_of_length_succ_lt_girth_splice
    {u v : α} (p : G.Walk u v) (hp : p.IsPath)
    (hlen : p.length + 1 < G.girth) :
    (G.induce (p.support.toFinset : Set α)).IsTree := by
  induction p with
  | @nil u =>
      have hset : (↑(Walk.nil : G.Walk u u).support.toFinset : Set α) = {u} := by
        ext
        simp
      rw [hset]
      letI : Nonempty ↥({u} : Set α) := ⟨⟨u, by simp⟩⟩
      letI : Subsingleton ↥({u} : Set α) := ⟨fun a b => by
        apply Subtype.ext
        simpa only [Set.mem_singleton_iff] using a.property.trans b.property.symm⟩
      exact IsTree.of_subsingleton
  | @cons u v w huv p ih =>
      have hfull : (p.cons huv).IsPath := hp
      rw [Walk.cons_isPath_iff] at hp
      have htailShort : p.length + 1 < G.girth := by
        rw [Walk.length_cons] at hlen
        omega
      have htree := ih hp.1 htailShort
      have huNot : u ∉ p.support.toFinset := by
        simpa using (List.nodup_cons.mp hfull.support_nodup).1
      have huniq : ∀ ⦃b : α⦄, b ∈ p.support.toFinset → G.Adj u b → b = v := by
        intro b hb hub
        have hbmem : b ∈ p.support := by simpa using hb
        have hedge := (p.cons huv).chordless_of_length_succ_lt_girth_splice
          hfull hlen (by simp) (by simp [hbmem]) hub
        simpa using hfull.eq_snd_of_mem_edges hedge
      have hsupp : (Walk.cons huv p).support.toFinset =
          insert u p.support.toFinset := by simp
      rw [hsupp]
      exact htree.induce_insert_of_unique_adj huNot (by simp) huv huniq
omit [Fintype α] in
/-- Rotation preserves the length of a closed walk. -/
lemma Walk.length_rotate_splice {u v : α} (c : G.Walk v v) (h : u ∈ c.support) :
    (c.rotate h).length = c.length := by
  calc
    (c.rotate h).length = (c.rotate h).edges.length := (Walk.length_edges _).symm
    _ = c.edges.length := (c.rotate_edges h).perm.length_eq
    _ = c.length := Walk.length_edges c

omit [Fintype α] in
/-- Deleting a chosen vertex from a girth-realizing cycle leaves an induced path
on exactly `girth - 1` vertices. -/
lemma Walk.IsCycle.erase_vertex_path_certificate_splice
    {v root : α} {c : G.Walk v v} (hc : c.IsCycle)
    (hroot : root ∈ c.support) (hcLength : c.length = G.girth) :
    let r := c.rotate hroot
    let base := r.tail.dropLast
    base.IsPath ∧
      base.support.toFinset = c.support.toFinset.erase root ∧
      (G.induce (base.support.toFinset : Set α)).IsTree ∧
      base.support.toFinset.card = c.length - 1 := by
  let r := c.rotate hroot
  let base := r.tail.dropLast
  have hrCycle : r.IsCycle := by
    dsimp [r]
    exact hc.rotate hroot
  have hrLen : r.length = c.length := by
    dsimp [r]
    exact c.length_rotate_splice hroot
  have hrNotNil : ¬r.Nil := hrCycle.not_nil
  have hrThree : 3 ≤ r.length := hrCycle.three_le_length
  have htailLen : r.tail.length + 1 = r.length :=
    r.length_tail_add_one hrNotNil
  have htailPos : 0 < r.tail.length := by omega
  have hbaseSupp : base.support = r.tail.support.dropLast := by
    dsimp [base]
    rw [Walk.dropLast, Walk.take_support_eq_support_take_succ,
      List.dropLast_eq_take, r.tail.length_support]
    congr 1
    omega
  have htailSupp : r.tail.support = r.support.tail :=
    r.support_tail_of_not_nil hrNotNil
  have hbasePath : base.IsPath := by
    apply Walk.IsPath.mk'
    rw [hbaseSupp, htailSupp, List.dropLast_eq_take]
    exact hrCycle.support_nodup.take
  have hbaseLen : base.length = r.length - 2 := by
    dsimp [base]
    rw [Walk.dropLast, Walk.take_length]
    omega
  have hbaseShort : base.length + 1 < G.girth := by
    rw [hbaseLen, hrLen, hcLength]
    omega
  have hbaseTree :=
    base.induce_support_isTree_of_isPath_of_length_succ_lt_girth_splice
      hbasePath hbaseShort
  have hsupportEq :
      base.support.toFinset = c.support.toFinset.erase root := by
    ext x
    simp only [List.mem_toFinset, Finset.mem_erase]
    constructor
    · intro hx
      have hxDrop : x ∈ r.tail.support.dropLast := by
        rw [← hbaseSupp]
        exact hx
      have hxTail : x ∈ r.tail.support := List.dropLast_subset _ hxDrop
      have hxRTail : x ∈ r.support.tail := by simpa [htailSupp] using hxTail
      have hxR : x ∈ r.support := List.mem_of_mem_tail hxRTail
      have hxCycle : x ∈ c.support :=
        (c.mem_support_rotate_iff hroot).mp hxR
      have htailNodup : r.tail.support.Nodup := by
        rw [htailSupp]
        exact hrCycle.support_nodup
      have hxNe : x ≠ root := by
        have hrel := htailNodup.rel_dropLast_getLast hxDrop
        simpa using hrel
      exact ⟨hxNe, hxCycle⟩
    · rintro ⟨hxNe, hxCycle⟩
      have hxR : x ∈ r.support :=
        (c.mem_support_rotate_iff hroot).mpr hxCycle
      have hxRTail : x ∈ r.support.tail := by
        rw [r.support_eq_cons] at hxR
        rcases List.mem_cons.mp hxR with hxRoot | hxTail
        · exact (hxNe hxRoot).elim
        · exact hxTail
      have hxTail : x ∈ r.tail.support := by
        rw [htailSupp]
        exact hxRTail
      have hxLast : x ≠ r.tail.support.getLast r.tail.support_ne_nil := by
        simpa using hxNe
      have hxDrop : x ∈ r.tail.support.dropLast :=
        List.mem_dropLast_of_mem_of_ne_getLast hxTail hxLast
      rw [hbaseSupp]
      exact hxDrop
  have hbaseCard : base.support.toFinset.card = c.length - 1 := by
    rw [List.toFinset_card_of_nodup hbasePath.support_nodup,
      base.length_support, hbaseLen, hrLen]
    omega
  exact ⟨hbasePath, hsupportEq, hbaseTree, hbaseCard⟩
omit [Fintype α] in
/-- A distance-realizing walk induces a tree on its support. -/
lemma Walk.induce_support_isTree_of_length_eq_dist {u v : α} (p : G.Walk u v)
    (hp : p.length = G.dist u v) :
    (G.induce (p.support.toFinset : Set α)).IsTree := by
  induction p with
  | @nil u =>
      have hset : (↑(Walk.nil : G.Walk u u).support.toFinset : Set α) = {u} := by
        ext
        simp
      rw [hset]
      letI : Nonempty ↥({u} : Set α) := ⟨⟨u, by simp⟩⟩
      letI : Subsingleton ↥({u} : Set α) := ⟨fun a b => by
        apply Subtype.ext
        simpa only [Set.mem_singleton_iff] using a.property.trans b.property.symm⟩
      exact IsTree.of_subsingleton
  | @cons u v w huv p ih =>
      have hptail : p.length = G.dist v w :=
        length_eq_dist_of_subwalk hp (Walk.isSubwalk_cons p huv)
      have htree := ih hptail
      have hpath : (p.cons huv).IsPath := (p.cons huv).isPath_of_length_eq_dist hp
      have huNot : u ∉ p.support.toFinset := by
        simpa using (List.nodup_cons.mp hpath.support_nodup).1
      have huniq : ∀ ⦃b : α⦄, b ∈ p.support.toFinset → G.Adj u b → b = v := by
        intro b hb hub
        have hbmem : b ∈ p.support := by simpa using hb
        have hedge := (p.cons huv).chordless_of_length_eq_dist hp
          (by simp) (by simp [hbmem]) hub
        simpa using hpath.eq_snd_of_mem_edges hedge
      have hsupp : (Walk.cons huv p).support.toFinset = insert u p.support.toFinset := by simp
      rw [hsupp]
      exact htree.induce_insert_of_unique_adj huNot (by simp) huv huniq

/-- The outside vertices of a nontrivial nearest-set descent form an induced tree of order equal
to the descent length. -/
lemma Walk.nearest_descent_dropLast_tree_and_card
    {S : Set α} {u v : α} (p : G.Walk u v) (hv : v ∈ S)
    (hp : p.length = G.distToSet u S) (hpos : 0 < p.length) :
    (G.induce (p.dropLast.support.toFinset : Set α)).IsTree ∧
      p.dropLast.support.toFinset.card = p.length := by
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) u hv
  have hdistLe : G.dist u v ≤ p.length := G.dist_le p
  have hpGeod : p.length = G.dist u v := by omega
  have hdropGeod : p.dropLast.length = G.dist u p.penultimate :=
    length_eq_dist_of_subwalk hpGeod (Walk.isSubwalk_take p (p.length - 1))
  have htree := p.dropLast.induce_support_isTree_of_length_eq_dist hdropGeod
  have hpPath := p.isPath_of_length_eq_dist hpGeod
  have hdropPath : p.dropLast.IsPath :=
    isPath_of_isSubwalk (Walk.isSubwalk_take p (p.length - 1)) hpPath
  refine ⟨htree, ?_⟩
  rw [List.toFinset_card_of_nodup hdropPath.support_nodup, p.dropLast.length_support,
    Walk.dropLast, Walk.take_length]
  omega

omit [Fintype α] [DecidableEq α] in
/-- If a cycle realizes the girth and has length at least five, a vertex outside its support has
at most one neighbor on the cycle.  This is the attachment theorem used by L7. -/
theorem Walk.IsCycle.outside_neighbor_unique_of_length_eq_girth_splice
    {v a b x : α} {c : G.Walk v v} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth)
    (hx : x ∉ c.support) (ha : a ∈ c.support) (hb : b ∈ c.support)
    (hxa : G.Adj x a) (hxb : G.Adj x b) : a = b := by
  by_contra hab
  let r : G.Walk a a := c.rotate ha
  have hrCycle : r.IsCycle := hc.rotate ha
  have hbR : b ∈ r.support := (c.mem_support_rotate_iff ha).2 hb
  have hxR : x ∉ r.support := fun hxmem => hx ((c.mem_support_rotate_iff ha).1 hxmem)
  let p : G.Walk a b := r.takeUntil b hbR
  let q : G.Walk b a := r.dropUntil b hbR
  have hpPath : p.IsPath := hrCycle.isPath_takeUntil hbR
  have hqPath : q.IsPath := by
    apply Walk.IsCycle.isPath_of_append_right (p := p) (q := q) (Walk.not_nil_of_ne hab)
    simpa [p, q] using hrCycle
  have hxP : x ∉ p.support := fun hxmem => hxR (r.support_takeUntil_subset hbR hxmem)
  have hxQ : x ∉ q.support := fun hxmem => hxR (r.support_dropUntil_subset hbR hxmem)
  have hpCycle : ((p.concat hxb.symm).concat hxa).IsCycle :=
    hpPath.concat_two_isCycle_splice hab hxP hxb.symm hxa
  have hqCycle : ((q.concat hxa.symm).concat hxb).IsCycle :=
    hqPath.concat_two_isCycle_splice (Ne.symm hab) hxQ hxa.symm hxb
  have hpBound : G.girth ≤ p.length + 2 := by
    simpa only [Walk.length_concat] using G.girth_le_length hpCycle
  have hqBound : G.girth ≤ q.length + 2 := by
    simpa only [Walk.length_concat] using G.girth_le_length hqCycle
  have hrLength : r.length = c.length := by
    dsimp [r, Walk.rotate]
    rw [Walk.length_append, add_comm, ← Walk.length_append, c.take_spec ha]
  have hsplit : p.length + q.length = G.girth := by
    have h0 := congrArg Walk.length (r.take_spec hbR)
    have h1 : p.length + q.length = r.length := by
      simpa only [Walk.length_append, p, q] using h0
    omega
  omega

/-- A nontrivial nearest descent to a shortest cycle has exactly one ordered attachment edge:
its penultimate vertex to its endpoint on the cycle. -/
lemma Walk.nearest_cycle_dropLast_unique_attachment
    {z ku u : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (hku : ku ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hpos : 0 < p.length) :
    p.penultimate ∈ p.dropLast.support.toFinset ∧
      ku ∈ c.support.toFinset ∧ G.Adj p.penultimate ku ∧
      ∀ ⦃x y : α⦄, x ∈ p.dropLast.support.toFinset → y ∈ c.support.toFinset →
        G.Adj x y → x = p.penultimate ∧ y = ku := by
  have hpNotNil : ¬p.Nil := by simpa [Walk.not_nil_iff_lt_length] using hpos
  have hpenAdj : G.Adj p.penultimate ku := p.adj_penultimate hpNotNil
  refine ⟨by simp [Walk.dropLast],
    by simpa using hku, hpenAdj, ?_⟩
  intro x y hx hy hxy
  have hxSupp : x ∈ p.dropLast.support := by simpa using hx
  obtain ⟨j, hj, hjx⟩ := Walk.mem_support_iff_exists_getVert.mp hxSupp
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjLe : j ≤ p.length - 1 := by simpa [hdropLen] using hjx
  have htakeVert : p.getVert j = x := by
    have h0 : p.dropLast.getVert j = x := hj
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
  have hdepth := p.distToSet_getVert_eq_length_sub_of_nearest
    (G := G) hconn (by simpa using hku) hp (Nat.le_trans hjLe (Nat.sub_le _ _))
  have hySet : y ∈ (c.support.toFinset : Set α) := by simpa using hy
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) (p.getVert j) hySet
  have hdistOne : G.dist (p.getVert j) y = 1 := by
    apply dist_eq_one_iff_adj.mpr
    simpa [htakeVert] using hxy
  rw [hdepth, hdistOne] at hsetLe
  have hjEq : j = p.length - 1 := by omega
  have hxEq : x = p.penultimate := by
    rw [← htakeVert, hjEq]
  have hpenOutside : p.penultimate ∉ c.support := by
    have hnot := p.getVert_not_mem_of_length_eq_distToSet hp (i := p.length - 1) (by omega)
    simpa using hnot
  refine ⟨hxEq, ?_⟩
  apply Eq.symm
  apply hc.outside_neighbor_unique_of_length_eq_girth_splice hcLength hg hpenOutside hku
    (by simpa using hy) hpenAdj
  simpa [hxEq] using hxy

omit [Fintype α] [DecidableEq α] in
/-- For a nonnil walk, the support of `dropLast` is the list support with its endpoint removed. -/
lemma Walk.support_dropLast_eq_support_dropLast {u v : α} (p : G.Walk u v)
    (hpos : 0 < p.length) : p.dropLast.support = p.support.dropLast := by
  rw [Walk.dropLast, Walk.take_support_eq_support_take_succ, List.dropLast_eq_take,
    p.length_support]
  congr 1
  omega

omit [Fintype α] [DecidableEq α] in
/-- Every support vertex other than the endpoint lies in the support of `dropLast`. -/
lemma Walk.mem_dropLast_support_of_mem_support_of_ne_end
    {u v x : α} (p : G.Walk u v) (hpos : 0 < p.length)
    (hx : x ∈ p.support) (hxv : x ≠ v) : x ∈ p.dropLast.support := by
  rw [p.support_dropLast_eq_support_dropLast hpos]
  apply List.mem_dropLast_of_mem_of_ne_getLast hx
  simpa using hxv

/-- Erasing the endpoint of a nearest cycle descent removes every attachment of its outside
vertex set to the retained cycle base. -/
lemma Walk.nearest_cycle_dropLast_no_adj_erase_endpoint
    {z ku u : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (hku : ku ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hpos : 0 < p.length) :
    ∀ ⦃x y : α⦄, x ∈ p.dropLast.support.toFinset →
      y ∈ c.support.toFinset.erase ku → ¬G.Adj x y := by
  obtain ⟨_, _, _, huniq⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn p hku hp hpos
  intro x y hx hy hxy
  have hyCycle : y ∈ c.support.toFinset := Finset.mem_of_mem_erase hy
  have hyNe : y ≠ ku := Finset.ne_of_mem_erase hy
  exact hyNe (huniq hx hyCycle hxy).2

/-- A reversed descent prefix ending at depth at least two sends no edge to the cycle. -/
lemma Walk.reverse_take_no_cycle_attachment_of_succ_lt_length
    {z v kv : α} {c : G.Walk z z} (hconn : G.Connected)
    (q : G.Walk v kv) (hkv : kv ∈ c.support)
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    {i : ℕ} (hi : i + 1 < q.length) :
    ∀ ⦃x y : α⦄, x ∈ (q.take i).reverse.support → y ∈ c.support.toFinset →
      ¬G.Adj x y := by
  intro x y hx hy hxy
  obtain ⟨j, hjLe, hjx⟩ :=
    q.exists_index_le_of_mem_support_reverse_take (Nat.le_of_lt (lt_trans (Nat.lt_succ_self i) hi)) hx
  have hdepth := q.distToSet_getVert_eq_length_sub_of_nearest hconn
    (by simpa using hkv) hq (Nat.le_trans hjLe (by omega))
  have hySet : y ∈ (c.support.toFinset : Set α) := by simpa using hy
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) (q.getVert j) hySet
  have hdistOne : G.dist (q.getVert j) y = 1 := by
    apply dist_eq_one_iff_adj.mpr
    simpa [hjx] using hxy
  rw [hdepth, hdistOne] at hsetLe
  omega

omit [DecidableEq α] in
/-- The reversed prefix of a nearest descent is a chordless path. -/
lemma Walk.reverse_take_isPath_and_chordless_of_nearest
    {S : Set α} {v kv : α} (q : G.Walk v kv) (hkv : kv ∈ S)
    (hq : q.length = G.distToSet v S) {i : ℕ} :
    (q.take i).reverse.IsPath ∧
      ∀ ⦃x y : α⦄, x ∈ (q.take i).reverse.support →
        y ∈ (q.take i).reverse.support → G.Adj x y →
          s(x, y) ∈ (q.take i).reverse.edges := by
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) v hkv
  have hdistLe : G.dist v kv ≤ q.length := G.dist_le q
  have hqGeod : q.length = G.dist v kv := by omega
  have htakeGeod : (q.take i).length = G.dist v (q.getVert i) :=
    length_eq_dist_of_subwalk hqGeod (Walk.isSubwalk_take q i)
  have hrevGeod : (q.take i).reverse.length = G.dist (q.getVert i) v := by
    rw [Walk.length_reverse, G.dist_comm]
    exact htakeGeod
  refine ⟨(q.take i).reverse.isPath_of_length_eq_dist hrevGeod, ?_⟩
  intro x y hx hy hxy
  exact (q.take i).reverse.chordless_of_length_eq_dist hrevGeod hx hy hxy

/-- Once a cycle vertex `eraseRoot` is known to preserve the first descent's attachment and remove
all attachments of the reversed prefix, the first-interaction construction instantiates the full
local splice certificate. -/
lemma Walk.interacting_descents_splice_certificate_of_safe_root
    {z u ku v kv eraseRoot : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) {i : ℕ} (hi : i < q.length)
    (hint : InteractsFinset G p.dropLast.support.toFinset (q.getVert i))
    (hfirst : ∀ j : ℕ, j < i →
      ¬InteractsFinset G p.dropLast.support.toFinset (q.getVert j))
    (hvNot : v ∉ p.dropLast.support.toFinset)
    (heraseNe : eraseRoot ≠ ku)
    (htailSafe : ∀ ⦃x y : α⦄, x ∈ (q.take i).reverse.support →
      y ∈ c.support.toFinset.erase eraseRoot → ¬G.Adj x y) :
    (G.induce ((p.dropLast.support.toFinset ∪
      (q.take i).reverse.support.toFinset : Finset α) : Set α)).IsTree ∧
      (∃! e : α × α,
        e.1 ∈ p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset ∧
        e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2) ∧
      G.dist u v + 1 ≤
        (p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset).card := by
  let A := p.dropLast.support.toFinset
  let tail := (q.take i).reverse
  have hselNotA := q.getVert_first_interaction_not_mem A hi hfirst hvNot
  rcases hint with hselA | ⟨r, hrA, hir⟩
  · exact (hselNotA hselA).elim
  have hselNotCycle := q.getVert_not_mem_of_length_eq_distToSet hq hi
  have hselNeKu : q.getVert i ≠ ku := by
    intro heq
    apply hselNotCycle
    simpa [heq] using hku
  have hselNotP : q.getVert i ∉ p.support := by
    intro hmem
    apply hselNotA
    have hdrop := p.mem_dropLast_support_of_mem_support_of_ne_end hpPos hmem hselNeKu
    simpa [A] using hdrop
  have hA_sub {x : α} (hx : x ∈ A) : x ∈ p.support := by
    have hxDrop : x ∈ p.dropLast.support := by simpa [A] using hx
    exact (Walk.isSubwalk_take p (p.length - 1)).support_subset hxDrop
  have hruniq : ∀ ⦃y : α⦄, y ∈ A → G.Adj (q.getVert i) y → y = r := by
    intro y hy hiy
    exact p.nearest_descents_selected_neighbor_unique hconn q
      (by simpa using hku) (by simpa using hkv) hp hq hi hselNotP
      (hA_sub hy) (hA_sub hrA) hiy hir hg
  obtain ⟨htailDisj, hcross⟩ :=
    q.reverse_take_disjoint_and_unique_cross_of_first A hi hfirst hvNot hruniq
  obtain ⟨hATree, hAcard⟩ := p.nearest_descent_dropLast_tree_and_card
    (by simpa using hku) hp hpPos
  obtain ⟨htailPath, htailChordless⟩ :=
    q.reverse_take_isPath_and_chordless_of_nearest (by simpa using hkv) hq
  obtain ⟨hpenA, hkuCycle, hpenAdj, hbaseUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn p hku hp hpPos
  have hkuRet : ku ∈ c.support.toFinset.erase eraseRoot := by
    exact Finset.mem_erase.mpr ⟨Ne.symm heraseNe, hkuCycle⟩
  have hbaseRet : ∀ ⦃x y : α⦄, x ∈ A →
      y ∈ c.support.toFinset.erase eraseRoot → G.Adj x y →
      x = p.penultimate ∧ y = ku := by
    intro x y hx hy hxy
    exact hbaseUnique (by simpa [A] using hx) (Finset.mem_of_mem_erase hy) hxy
  have hrDrop : r ∈ p.dropLast.support := by simpa [A] using hrA
  obtain ⟨jr, hjr, hjrLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hrDrop
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjrLe : jr ≤ p.length - 1 := by simpa [hdropLen] using hjrLeDrop
  have hjrP : p.getVert jr = r := by
    have h0 : p.dropLast.getVert jr = r := hjr
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjrLe] using h0
  have hir' : G.Adj (p.getVert jr) (q.getVert i) := by simpa [hjrP] using hir.symm
  let connector : G.Walk u v := ((p.take jr).concat hir').append tail
  have hconnectorLen : connector.length = jr + 1 + i := by
    dsimp [connector, tail]
    rw [Walk.length_append, Walk.length_concat, Walk.length_reverse,
      Walk.take_length, Walk.take_length, Nat.min_eq_left (Nat.le_trans hjrLe (Nat.sub_le _ _)),
      Nat.min_eq_left (Nat.le_of_lt hi)]
  have hdistConnector : G.dist u v ≤ jr + 1 + i := by
    calc
      G.dist u v ≤ connector.length := G.dist_le connector
      _ = jr + 1 + i := hconnectorLen
  have htailLength : tail.length = q.length - (q.length - i) := by
    dsimp [tail]
    rw [Walk.length_reverse, Walk.take_length, Nat.min_eq_left (Nat.le_of_lt hi)]
    omega
  have hnuPos : 1 ≤ p.length - jr := by omega
  have hnuLe : p.length - jr ≤ p.length := Nat.sub_le _ _
  have hmetric : G.dist u v ≤
      (p.length - (p.length - jr)) + 1 + (q.length - (q.length - i)) := by
    omega
  exact Walk.IsPath.interacting_descent_splice_certificate tail htailPath hATree
    htailDisj htailChordless hrA hir hcross hpenA hkuRet hpenAdj hbaseRet
    htailSafe hAcard htailLength hnuPos hnuLe hmetric

/-- If the penultimate vertices of two nearest-cycle descents are joined across the descents, and
the second penultimate is outside the first descent, then their cycle endpoints are distinct. -/
lemma Walk.nearest_cycle_crossed_penultimate_endpoints_ne
    {z u ku v kv r : α} {c : G.Walk z z} (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hr : r ∈ p.dropLast.support) (hqr : G.Adj q.penultimate r)
    (hout : q.penultimate ∉ p.support) : kv ≠ ku := by
  have hkuSet : ku ∈ (c.support.toFinset : Set α) := by simpa using hku
  have hkvSet : kv ∈ (c.support.toFinset : Set α) := by simpa using hkv
  have hsetLe := distToSet_le_dist_of_mem_public (G := G) u hkuSet
  have hpDistLe : G.dist u ku ≤ p.length := G.dist_le p
  have hpGeod : p.length = G.dist u ku := by omega
  have hpPath := p.isPath_of_length_eq_dist hpGeod
  obtain ⟨jr, hjr, hjrLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hr
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjrLe : jr ≤ p.length - 1 := by simpa [hdropLen] using hjrLeDrop
  have hjrP : p.getVert jr = r := by
    have h0 : p.dropLast.getVert jr = r := hjr
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjrLe] using h0
  have hqDepth := q.distToSet_getVert_eq_length_sub_of_nearest hconn
    hkvSet hq (i := q.length - 1) (Nat.sub_le _ _)
  have hpDepth := p.distToSet_getVert_eq_length_sub_of_nearest hconn
    hkuSet hp (Nat.le_trans hjrLe (Nat.sub_le _ _))
  have hdepthLe := distToSet_le_add_one_of_adj (G := G)
    ⟨ku, hkuSet⟩ hqr.symm
  rw [← hjrP, hqDepth, hpDepth] at hdepthLe
  have hspan : p.length - jr ≤ 2 := by omega
  let r0 := p.drop jr
  have hr0Path : r0.IsPath := isPath_of_isSubwalk (Walk.isSubwalk_drop p jr) hpPath
  let path : G.Walk r ku := r0.copy hjrP rfl
  have hpath : path.IsPath := (Walk.isPath_copy r0 hjrP rfl).2 hr0Path
  have hpathLen : path.length ≤ 2 := by
    dsimp [path, r0]
    rw [Walk.length_copy, Walk.drop_length]
    exact hspan
  have hpathOut : q.penultimate ∉ path.support := by
    intro hmem
    apply hout
    apply (Walk.isSubwalk_drop p jr).support_subset
    dsimp [path, r0] at hmem
    rw [Walk.support_copy] at hmem
    exact hmem
  intro hkvku
  have hqNotNil : ¬q.Nil := by simpa [Walk.not_nil_iff_lt_length] using hqPos
  have hqku : G.Adj q.penultimate ku := by
    simpa [hkvku] using q.adj_penultimate hqNotNil
  have hrku := hpath.outside_neighbor_unique_of_length_le_two hpathLen hpathOut hqr hqku hg
  have heqVert : p.getVert jr = p.getVert p.length := by
    rw [p.getVert_length, hjrP]
    exact hrku
  have hindexEq : jr = p.length :=
    hpPath.getVert_injOn (by simp; omega) (by simp) heqVert
  omega

omit [Fintype α] [DecidableEq α] in
/-- Every vertex of a cycle has a distinct second cycle vertex. -/
lemma Walk.IsCycle.exists_support_ne {z a : α} {c : G.Walk z z}
    (hc : c.IsCycle) (ha : a ∈ c.support) : ∃ b ∈ c.support, b ≠ a := by
  let r : G.Walk a a := c.rotate ha
  have hrCycle : r.IsCycle := hc.rotate ha
  have hbR : r.snd ∈ r.support := r.getVert_mem_support 1
  have hbC : r.snd ∈ c.support := (c.mem_support_rotate_iff ha).1 hbR
  exact ⟨r.snd, hbC, (r.adj_snd hrCycle.not_nil).ne.symm⟩

/-- Full interacting-descent Case B of L7: when the top of the second descent is outside the
first descent, a first interacting index and a cycle vertex to erase produce the exact induced-tree,
one-attachment, and distance-size certificate. -/
lemma Walk.interacting_descents_splice_caseB
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hvNot : v ∉ p.dropLast.support.toFinset)
    (hex : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)) :
    ∃ i : ℕ, ∃ eraseRoot : α,
      i < q.length ∧ eraseRoot ∈ c.support ∧ eraseRoot ≠ ku ∧
      (G.induce ((p.dropLast.support.toFinset ∪
        (q.take i).reverse.support.toFinset : Finset α) : Set α)).IsTree ∧
      (∃! e : α × α,
        e.1 ∈ p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset ∧
        e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2) ∧
      G.dist u v + 1 ≤
        (p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset).card := by
  obtain ⟨i, hi, hint, hfirst⟩ :=
    q.exists_first_interaction_index p.dropLast.support.toFinset hex
  by_cases hdeep : i + 1 < q.length
  · obtain ⟨eraseRoot, heraseMem, heraseNe⟩ := hc.exists_support_ne hku
    have htailFull := Walk.reverse_take_no_cycle_attachment_of_succ_lt_length
      hconn q hkv hq hdeep
    have htailSafe : ∀ ⦃x y : α⦄, x ∈ (q.take i).reverse.support →
        y ∈ c.support.toFinset.erase eraseRoot → ¬G.Adj x y := by
      intro x y hx hy
      exact htailFull hx (Finset.mem_of_mem_erase hy)
    refine ⟨i, eraseRoot, hi, heraseMem, heraseNe, ?_⟩
    exact Walk.interacting_descents_splice_certificate_of_safe_root hc hcLength hg hconn
      p q hku hkv hp hq hpPos hi hint hfirst hvNot heraseNe htailSafe
  · have hiEq : i = q.length - 1 := by omega
    let A := p.dropLast.support.toFinset
    have hselNotA := q.getVert_first_interaction_not_mem A hi hfirst hvNot
    rcases hint with hselA | ⟨r, hrA, hir⟩
    · exact (hselNotA hselA).elim
    have hselNotCycle := q.getVert_not_mem_of_length_eq_distToSet hq hi
    have hselNeKu : q.getVert i ≠ ku := by
      intro heq
      apply hselNotCycle
      simpa [heq] using hku
    have hselNotP : q.getVert i ∉ p.support := by
      intro hmem
      apply hselNotA
      have hdrop := p.mem_dropLast_support_of_mem_support_of_ne_end hpPos hmem hselNeKu
      simpa [A] using hdrop
    have hpenEq : q.getVert i = q.penultimate := by rw [hiEq]
    have hrDrop : r ∈ p.dropLast.support := by simpa [A] using hrA
    have hirPen : G.Adj q.penultimate r := by simpa [← hpenEq] using hir
    have houtPen : q.penultimate ∉ p.support := by simpa [← hpenEq] using hselNotP
    have hkvNe := Walk.nearest_cycle_crossed_penultimate_endpoints_ne hg hconn p q hku hkv
      hp hq hpPos hqPos hrDrop hirPen houtPen
    have hqErase := Walk.nearest_cycle_dropLast_no_adj_erase_endpoint hc hcLength hg hconn
      q hkv hq hqPos
    have htailSafe : ∀ ⦃x y : α⦄, x ∈ (q.take i).reverse.support →
        y ∈ c.support.toFinset.erase kv → ¬G.Adj x y := by
      intro x y hx hy
      have hxTake : x ∈ (q.take i).support := by
        rw [Walk.support_reverse] at hx
        simpa using hx
      have hxDrop : x ∈ q.dropLast.support.toFinset := by
        rw [hiEq] at hxTake
        simpa [Walk.dropLast] using hxTake
      exact hqErase hxDrop hy
    refine ⟨i, kv, hi, hkv, hkvNe, ?_⟩
    exact Walk.interacting_descents_splice_certificate_of_safe_root hc hcLength hg hconn
      p q hku hkv hp hq hpPos hi (Or.inr ⟨r, hrA, hir⟩) hfirst hvNot hkvNe htailSafe

/-- Interacting-descent Case A of L7: if the top of the second descent lies on the first descent,
the first descent alone is the required admissible induced tree. -/
lemma Walk.interacting_descents_splice_caseA
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hvA : v ∈ p.dropLast.support.toFinset) :
    ∃ eraseRoot : α, eraseRoot ∈ c.support ∧ eraseRoot ≠ ku ∧
      (G.induce (p.dropLast.support.toFinset : Set α)).IsTree ∧
      (∃! e : α × α, e.1 ∈ p.dropLast.support.toFinset ∧
        e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2) ∧
      G.dist u v + 1 ≤ p.dropLast.support.toFinset.card := by
  obtain ⟨eraseRoot, heraseMem, heraseNe⟩ := hc.exists_support_ne hku
  obtain ⟨hATree, hAcard⟩ := p.nearest_descent_dropLast_tree_and_card
    (by simpa using hku) hp hpPos
  obtain ⟨hpenA, hkuCycle, hpenAdj, hbaseUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn p hku hp hpPos
  have hkuRet : ku ∈ c.support.toFinset.erase eraseRoot :=
    Finset.mem_erase.mpr ⟨Ne.symm heraseNe, hkuCycle⟩
  have hedgeUnique : ∃! e : α × α, e.1 ∈ p.dropLast.support.toFinset ∧
      e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2 := by
    refine ⟨(p.penultimate, ku), ⟨hpenA, hkuRet, hpenAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hx, hy, hxy⟩
    have hpair := hbaseUnique hx (Finset.mem_of_mem_erase hy) hxy
    apply Prod.ext
    · exact hpair.1
    · exact hpair.2
  have hvSupp : v ∈ p.dropLast.support := by simpa using hvA
  obtain ⟨j, hj, hjLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hvSupp
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjLe : j ≤ p.length - 1 := by simpa [hdropLen] using hjLeDrop
  have hjP : p.getVert j = v := by
    have h0 : p.dropLast.getVert j = v := hj
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
  have hpDepth := p.distToSet_getVert_eq_length_sub_of_nearest hconn
    (by simpa using hku) hp (Nat.le_trans hjLe (Nat.sub_le _ _))
  rw [hjP, ← hq] at hpDepth
  let pj : G.Walk u v := (p.take j).copy rfl hjP
  have hpjLen : pj.length = (p.take j).length := by
    dsimp [pj]
    rw [Walk.length_copy]
  have hdist : G.dist u v ≤ j := by
    calc
      G.dist u v ≤ pj.length := G.dist_le pj
      _ = (p.take j).length := hpjLen
      _ = j := by rw [Walk.take_length, Nat.min_eq_left (Nat.le_trans hjLe (Nat.sub_le _ _))]
  refine ⟨eraseRoot, heraseMem, heraseNe, hATree, hedgeUnique, ?_⟩
  rw [hAcard]
  omega

/-- Full interacting part L7(b), in the exact one-component form needed by `M(K)`: two nearest
cycle descents that interact yield an admissible induced tree of order at least `dist u v + 1`. -/
lemma Walk.interacting_descents_splice_L7b
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hex : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)) :
    ∃ F : Finset α, ∃ eraseRoot : α,
      eraseRoot ∈ c.support ∧ eraseRoot ≠ ku ∧
      (G.induce (F : Set α)).IsTree ∧
      (∃! e : α × α, e.1 ∈ F ∧
        e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2) ∧
      G.dist u v + 1 ≤ F.card := by
  by_cases hvA : v ∈ p.dropLast.support.toFinset
  · obtain ⟨eraseRoot, hrMem, hrNe, htree, hedge, hcard⟩ :=
      Walk.interacting_descents_splice_caseA hc hcLength hg hconn p q hku
        hp hq hpPos hqPos hvA
    exact ⟨p.dropLast.support.toFinset, eraseRoot, hrMem, hrNe, htree, hedge, hcard⟩
  · obtain ⟨i, eraseRoot, hi, hrMem, hrNe, htree, hedge, hcard⟩ :=
      Walk.interacting_descents_splice_caseB hc hcLength hg hconn p q hku hkv
        hp hq hpPos hqPos hvA hex
    exact ⟨p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset,
      eraseRoot, hrMem, hrNe, htree, hedge, hcard⟩

/-- The outside part of a nearest descent is disjoint from the target set. -/
lemma Walk.nearest_descent_dropLast_disjoint_target
    {S : Set α} {u v : α} (p : G.Walk u v)
    (hp : p.length = G.distToSet u S) (hpos : 0 < p.length) :
    Disjoint p.dropLast.support.toFinset S.toFinset := by
  rw [Finset.disjoint_left]
  intro x hx hS
  have hxSupp : x ∈ p.dropLast.support := by simpa using hx
  obtain ⟨j, hj, hjLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hxSupp
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjLe : j ≤ p.length - 1 := by simpa [hdropLen] using hjLeDrop
  have hjP : p.getVert j = x := by
    have h0 : p.dropLast.getVert j = x := hj
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
  have hnot := p.getVert_not_mem_of_length_eq_distToSet hp (i := j) (by omega)
  apply hnot
  rw [hjP]
  exact Set.mem_toFinset.mp hS

/-- A reversed prefix ending before a nearest descent's target endpoint is disjoint from the
target set. -/
lemma Walk.reverse_take_disjoint_target_of_nearest
    {S : Set α} {u v : α} (q : G.Walk u v)
    (hq : q.length = G.distToSet u S) {i : ℕ} (hi : i < q.length) :
    Disjoint (q.take i).reverse.support.toFinset S.toFinset := by
  rw [Finset.disjoint_left]
  intro x hx hS
  have hxSupp : x ∈ (q.take i).reverse.support := by simpa using hx
  obtain ⟨j, hjLe, hjx⟩ :=
    q.exists_index_le_of_mem_support_reverse_take (Nat.le_of_lt hi) hxSupp
  have hnot := q.getVert_not_mem_of_length_eq_distToSet hq (i := j) (by omega)
  apply hnot
  rw [hjx]
  exact Set.mem_toFinset.mp hS

/-- L7(b) with the explicit `F ∩ K = ∅` condition required by the definition of `M(K)`. -/
lemma Walk.interacting_descents_splice_L7b_outside_cycle
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hex : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)) :
    ∃ F : Finset α, ∃ eraseRoot : α,
      eraseRoot ∈ c.support ∧ eraseRoot ≠ ku ∧
      Disjoint F c.support.toFinset ∧
      (G.induce (F : Set α)).IsTree ∧
      (∃! e : α × α, e.1 ∈ F ∧
        e.2 ∈ c.support.toFinset.erase eraseRoot ∧ G.Adj e.1 e.2) ∧
      G.dist u v + 1 ≤ F.card := by
  have hpDisj : Disjoint p.dropLast.support.toFinset c.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hx hcX
    have hxSupp : x ∈ p.dropLast.support := by simpa using hx
    obtain ⟨j, hj, hjLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hxSupp
    have hdropLen : p.dropLast.length = p.length - 1 := by
      simp only [Walk.dropLast, Walk.take_length]
      omega
    have hjLe : j ≤ p.length - 1 := by simpa [hdropLen] using hjLeDrop
    have hjP : p.getVert j = x := by
      have h0 : p.dropLast.getVert j = x := hj
      simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
    have hnot := p.getVert_not_mem_of_length_eq_distToSet hp (i := j) (by omega)
    apply hnot
    rw [hjP]
    exact hcX
  by_cases hvA : v ∈ p.dropLast.support.toFinset
  · obtain ⟨eraseRoot, hrMem, hrNe, htree, hedge, hcard⟩ :=
      Walk.interacting_descents_splice_caseA hc hcLength hg hconn p q hku
        hp hq hpPos hqPos hvA
    exact ⟨p.dropLast.support.toFinset, eraseRoot, hrMem, hrNe, hpDisj,
      htree, hedge, hcard⟩
  · obtain ⟨i, eraseRoot, hi, hrMem, hrNe, htree, hedge, hcard⟩ :=
      Walk.interacting_descents_splice_caseB hc hcLength hg hconn p q hku hkv
        hp hq hpPos hqPos hvA hex
    have hqDisj :
        Disjoint (q.take i).reverse.support.toFinset c.support.toFinset := by
      rw [Finset.disjoint_left]
      intro x hx hcX
      have hxSupp : x ∈ (q.take i).reverse.support := by simpa using hx
      obtain ⟨j, hjLe, hjx⟩ :=
        q.exists_index_le_of_mem_support_reverse_take (Nat.le_of_lt hi) hxSupp
      have hnot := q.getVert_not_mem_of_length_eq_distToSet hq (i := j) (by omega)
      apply hnot
      rw [hjx]
      exact hcX
    have hUnionDisj : Disjoint
        (p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset)
        c.support.toFinset := by
      rw [Finset.disjoint_union_left]
      exact ⟨hpDisj, hqDisj⟩
    exact ⟨p.dropLast.support.toFinset ∪ (q.take i).reverse.support.toFinset,
      eraseRoot, hrMem, hrNe, hUnionDisj, htree, hedge, hcard⟩
omit [Fintype α] [DecidableEq α] in
/-- Every support vertex of a cycle occurs at an index strictly below its length. -/
lemma Walk.IsCycle.exists_index_lt_getVert_splice
    {z x : α} {c : G.Walk z z} (hc : c.IsCycle) (hx : x ∈ c.support) :
    ∃ i : ℕ, i < c.length ∧ c.getVert i = x := by
  obtain ⟨i, hiEq, hiLe⟩ := Walk.mem_support_iff_exists_getVert.mp hx
  by_cases hiLt : i < c.length
  · exact ⟨i, hiLt, hiEq⟩
  have hiLen : i = c.length := by omega
  have hpos : 0 < c.length := by
    have := hc.three_le_length
    omega
  refine ⟨0, hpos, ?_⟩
  calc
    c.getVert 0 = z := by simp
    _ = c.getVert c.length := by simp
    _ = x := by simpa [hiLen] using hiEq

omit [Fintype α] [DecidableEq α] in
/-- The sum of the three pairwise graph distances between vertices on one cycle
is at most the length of that cycle. -/
lemma Walk.IsCycle.sum_three_dist_le_length_splice
    {z a b d : α} {c : G.Walk z z} (hc : c.IsCycle)
    (ha : a ∈ c.support) (hb : b ∈ c.support) (hd : d ∈ c.support) :
    G.dist a b + G.dist a d + G.dist b d ≤ c.length := by
  obtain ⟨i, hiLt, hi⟩ := hc.exists_index_lt_getVert_splice ha
  obtain ⟨j, hjLt, hj⟩ := hc.exists_index_lt_getVert_splice hb
  obtain ⟨k, hkLt, hk⟩ := hc.exists_index_lt_getVert_splice hd
  have key : ∀ {i j k : ℕ} {a b d : α},
      i < c.length → j < c.length → k < c.length →
      c.getVert i = a → c.getVert j = b → c.getVert k = d →
      i ≤ j → j ≤ k →
      G.dist a b + G.dist a d + G.dist b d ≤ c.length := by
    intro i j k a b d hiLt hjLt hkLt hi hj hk hij hjk
    have hab0 := G.dist_le ((c.drop i).take (j - i))
    have hab : G.dist a b ≤ j - i := by
      simpa [Walk.drop_getVert, Nat.add_sub_of_le hij, hi, hj,
        Walk.take_length, Walk.drop_length,
        Nat.min_eq_left (by omega : j - i ≤ c.length - i)] using hab0
    have hbd0 := G.dist_le ((c.drop j).take (k - j))
    have hbd : G.dist b d ≤ k - j := by
      simpa [Walk.drop_getVert, Nat.add_sub_of_le hjk, hj, hk,
        Walk.take_length, Walk.drop_length,
        Nat.min_eq_left (by omega : k - j ≤ c.length - j)] using hbd0
    have hda0 := G.dist_le ((c.drop k).append (c.take i))
    have hda : G.dist a d ≤ c.length - k + i := by
      have h0 : G.dist d a ≤ c.length - k + i := by
        simpa [Walk.length_append, Walk.drop_length, Walk.take_length,
          Nat.min_eq_left (Nat.le_of_lt hiLt), hi, hk] using hda0
      simpa only [G.dist_comm] using h0
    omega
  rcases le_total i j with hij | hji
  · rcases le_total j k with hjk | hkj
    · exact key hiLt hjLt hkLt hi hj hk hij hjk
    · rcases le_total i k with hik | hki
      · simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using
          key hiLt hkLt hjLt hi hk hj hik hkj
      · simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using
          key hkLt hiLt hjLt hk hi hj hki hij
  · rcases le_total i k with hik | hki
    · simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using
        key hjLt hiLt hkLt hj hi hk hji hik
    · rcases le_total j k with hjk | hkj
      · simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using
          key hjLt hkLt hiLt hj hk hi hjk hki
      · simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using
          key hkLt hjLt hiLt hk hj hi hkj hji
omit [Fintype α] [DecidableEq α] in
/-- L6: lifting three roots on a cycle through three terminal-to-root walks. -/
lemma Walk.IsCycle.three_arc_inequality_splice
    {z u a v b w d : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hconn : G.Connected)
    (p : G.Walk u a) (q : G.Walk v b) (t : G.Walk w d)
    (ha : a ∈ c.support) (hb : b ∈ c.support) (hd : d ∈ c.support) :
    G.dist u v + G.dist u w + G.dist v w ≤
      2 * (p.length + q.length + t.length) + c.length := by
  have hroot := hc.sum_three_dist_le_length_splice ha hb hd
  have hua : G.dist u a ≤ p.length := G.dist_le p
  have hvb : G.dist v b ≤ q.length := G.dist_le q
  have hwd : G.dist w d ≤ t.length := G.dist_le t
  have hbv : G.dist b v ≤ q.length := by
    simpa only [G.dist_comm] using hvb
  have hdw : G.dist d w ≤ t.length := by
    simpa only [G.dist_comm] using hwd
  have hav : G.dist a v ≤ G.dist a b + G.dist b v :=
    hconn.dist_triangle
  have hadw : G.dist a w ≤ G.dist a d + G.dist d w :=
    hconn.dist_triangle
  have hbdw : G.dist b w ≤ G.dist b d + G.dist d w :=
    hconn.dist_triangle
  have huv : G.dist u v ≤ p.length + G.dist a b + q.length := by
    have h := hconn.dist_triangle (u := u) (v := a) (w := v)
    omega
  have huw : G.dist u w ≤ p.length + G.dist a d + t.length := by
    have h := hconn.dist_triangle (u := u) (v := a) (w := w)
    omega
  have hvw : G.dist v w ≤ q.length + G.dist b d + t.length := by
    have h := hconn.dist_triangle (u := v) (v := b) (w := w)
    omega
  omega
omit [Fintype α] in
/-- A girth cycle has one distinct support vertex per edge. -/
lemma Walk.IsCycle.card_support_toFinset_eq_length_splice
    {v : α} {c : G.Walk v v} (hc : c.IsCycle) :
    c.support.toFinset.card = c.length := by
  have hvTail : v ∈ c.support.tail := c.end_mem_tail_support hc.not_nil
  have hfin : c.support.toFinset = c.support.tail.toFinset := by
    rw [c.support_eq_cons, List.toFinset_cons]
    exact Finset.insert_eq_of_mem (by simpa using hvTail)
  rw [hfin, List.toFinset_card_of_nodup hc.support_nodup, List.length_tail,
    c.length_support]
  omega

omit [Fintype α] in
/-- On a girth cycle of length at least five, a root can avoid two prescribed
cycle vertices. -/
lemma Walk.IsCycle.exists_support_ne_two_splice
    {v a b : α} {c : G.Walk v v} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) :
    ∃ root ∈ c.support, root ≠ a ∧ root ≠ b := by
  by_contra hno
  have hsub : c.support.toFinset ⊆ ({a, b} : Finset α) := by
    intro x hx
    by_cases hxa : x = a
    · simp [hxa]
    by_cases hxb : x = b
    · simp [hxb]
    exfalso
    apply hno
    exact ⟨x, by simpa using hx, hxa, hxb⟩
  have hcardLe := Finset.card_le_card hsub
  have hpairCard : ({a, b} : Finset α).card ≤ 2 := by
    calc
      ({a, b} : Finset α).card ≤ ({b} : Finset α).card + 1 :=
        Finset.card_insert_le a {b}
      _ = 2 := by rw [Finset.card_singleton]
  rw [hc.card_support_toFinset_eq_length_splice, hcLength] at hcardLe
  omega

omit [Fintype α] in
/-- On a girth cycle of length at least five, a root can avoid three prescribed
cycle vertices. -/
lemma Walk.IsCycle.exists_support_ne_three_splice
    {v a b d : α} {c : G.Walk v v} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) :
    ∃ root ∈ c.support, root ≠ a ∧ root ≠ b ∧ root ≠ d := by
  by_contra hno
  have hsub : c.support.toFinset ⊆ ({a, b, d} : Finset α) := by
    intro x hx
    by_cases hxa : x = a
    · simp [hxa]
    by_cases hxb : x = b
    · simp [hxb]
    by_cases hxd : x = d
    · simp [hxd]
    exfalso
    apply hno
    exact ⟨x, by simpa using hx, hxa, hxb, hxd⟩
  have hcardLe := Finset.card_le_card hsub
  have htripleCard : ({a, b, d} : Finset α).card ≤ 3 := by
    calc
      ({a, b, d} : Finset α).card ≤ ({b, d} : Finset α).card + 1 :=
        Finset.card_insert_le a {b, d}
      _ ≤ (({d} : Finset α).card + 1) + 1 := by
        exact Nat.add_le_add_right (Finset.card_insert_le b {d}) 1
      _ = 3 := by rw [Finset.card_singleton]
  rw [hc.card_support_toFinset_eq_length_splice, hcLength] at hcardLe
  omega
/-- The outside portion of a nearest descent is disjoint from a finite target
without passing through `Set.toFinset` instance choices. -/
lemma Walk.nearest_descent_dropLast_disjoint_finset_target
    {K : Finset α} {u v : α} (p : G.Walk u v)
    (hp : p.length = G.distToSet u (K : Set α)) (hpos : 0 < p.length) :
    Disjoint p.dropLast.support.toFinset K := by
  rw [Finset.disjoint_left]
  intro x hx hK
  have hxSupp : x ∈ p.dropLast.support := by simpa using hx
  obtain ⟨j, hj, hjLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hxSupp
  have hdropLen : p.dropLast.length = p.length - 1 := by
    simp only [Walk.dropLast, Walk.take_length]
    omega
  have hjLe : j ≤ p.length - 1 := by simpa [hdropLen] using hjLeDrop
  have hjP : p.getVert j = x := by
    have h0 : p.dropLast.getVert j = x := hj
    simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
  have hnot := p.getVert_not_mem_of_length_eq_distToSet hp (i := j) (by omega)
  apply hnot
  rw [hjP]
  exact hK
omit [Fintype α] in
/-- If no strict descent index interacts with `A`, then the positive outside path is
disjoint and nonadjacent to `A`. -/
lemma Walk.dropLast_disjoint_and_nonadjacent_of_no_interaction_index
    {v kv : α} (q : G.Walk v kv) (A : Finset α) (hqPos : 0 < q.length)
    (hno : ¬∃ i : ℕ, i < q.length ∧ InteractsFinset G A (q.getVert i)) :
    Disjoint A q.dropLast.support.toFinset ∧
      ∀ ⦃x y : α⦄, x ∈ A → y ∈ q.dropLast.support.toFinset → ¬G.Adj x y := by
  have hnot : ∀ ⦃y : α⦄, y ∈ q.dropLast.support.toFinset →
      ¬InteractsFinset G A y := by
    intro y hyQ hinter
    have hySupp : y ∈ q.dropLast.support := by simpa using hyQ
    obtain ⟨j, hj, hjLeDrop⟩ := Walk.mem_support_iff_exists_getVert.mp hySupp
    have hdropLen : q.dropLast.length = q.length - 1 := by
      simp only [Walk.dropLast, Walk.take_length]
      omega
    have hjLe : j ≤ q.length - 1 := by simpa [hdropLen] using hjLeDrop
    have hjQ : q.getVert j = y := by
      have h0 : q.dropLast.getVert j = y := hj
      simpa [Walk.dropLast, Walk.take_getVert, Nat.min_eq_right hjLe] using h0
    apply hno
    exact ⟨j, by omega, by simpa [hjQ] using hinter⟩
  constructor
  · rw [Finset.disjoint_left]
    intro x hxA hxQ
    exact (hnot hxQ) (Or.inl hxA)
  · intro x y hxA hyQ hxy
    exact (hnot hyQ) (Or.inr ⟨x, hxA, hxy.symm⟩)

/-- Erasing one vertex from a girth-realizing cycle gives the zero-tail base bound. -/
lemma Walk.IsCycle.girth_sub_one_le_largestInducedTreeSize_splice
    {z : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) :
    G.girth - 1 ≤ largestInducedTreeSize G := by
  have hz : z ∈ c.support := c.start_mem_support
  let rot := c.rotate hz
  let base := rot.tail.dropLast
  have hbaseCert :
      base.IsPath ∧
        base.support.toFinset = c.support.toFinset.erase z ∧
        (G.induce (base.support.toFinset : Set α)).IsTree ∧
        base.support.toFinset.card = c.length - 1 := by
    simpa only [rot, base] using
      hc.erase_vertex_path_certificate_splice hz hcLength
  rcases hbaseCert with ⟨_, _, hbaseTree, hbaseCard⟩
  have hle := hbaseTree.card_le_largestInducedTreeSize_splice
  rw [hbaseCard, hcLength] at hle
  exact hle

/-- One positive nearest-cycle descent attached to a retained girth-cycle path
gives an induced tree of order `girth - 1 + descent.length`. -/
lemma Walk.one_descent_largestInducedTreeSize
    {z u ku : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (hku : ku ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) :
    G.girth - 1 + p.length ≤ largestInducedTreeSize G := by
  let P := p.dropLast.support.toFinset
  obtain ⟨eraseRoot, hrMem, hrNeKu⟩ := hc.exists_support_ne hku
  obtain ⟨hPTree, hPcard⟩ := p.nearest_descent_dropLast_tree_and_card
    (by simpa using hku) hp hpPos
  obtain ⟨hpPen, hkuCycle, hpAdj, hpUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      p hku hp hpPos
  let rot := c.rotate hrMem
  let base := rot.tail.dropLast
  have hbaseCert :
      base.IsPath ∧
        base.support.toFinset = c.support.toFinset.erase eraseRoot ∧
        (G.induce (base.support.toFinset : Set α)).IsTree ∧
        base.support.toFinset.card = c.length - 1 := by
    simpa only [rot, base] using
      hc.erase_vertex_path_certificate_splice hrMem hcLength
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, hbaseCard⟩
  have hPcycle : Disjoint P c.support.toFinset := by
    dsimp [P]
    exact p.nearest_descent_dropLast_disjoint_finset_target hp hpPos
  have hPbase : Disjoint P base.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hxP hxBase
    apply Finset.disjoint_left.mp hPcycle hxP
    rw [hbaseSupport] at hxBase
    exact Finset.mem_of_mem_erase hxBase
  have hkuBase : ku ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKu.symm, hkuCycle⟩
  have hpCross : ∃! e : α × α,
      e.1 ∈ P ∧ e.2 ∈ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    refine ⟨(p.penultimate, ku), ⟨by simp [P, hpPen], hkuBase, hpAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxP, hyBase, hxy⟩
    have hyCycle : y ∈ c.support.toFinset := by
      rw [hbaseSupport] at hyBase
      exact Finset.mem_of_mem_erase hyBase
    rcases hpUnique (by simpa [P] using hxP) hyCycle hxy with ⟨rfl, rfl⟩
    rfl
  have hUnionTree :
      (G.induce ((P ∪ base.support.toFinset : Finset α) : Set α)).IsTree :=
    hPTree.induce_union_of_disjoint_of_unique_adj_splice
      hbaseTree hPbase hpCross
  have hUnionCard :
      (P ∪ base.support.toFinset).card =
        P.card + base.support.toFinset.card :=
    Finset.card_union_of_disjoint hPbase
  have hsize :
      G.girth - 1 + p.length ≤ (P ∪ base.support.toFinset).card := by
    rw [hUnionCard, show P.card = p.length by simpa [P] using hPcard,
      hbaseCard, hcLength]
    omega
  exact hsize.trans hUnionTree.card_le_largestInducedTreeSize_splice
/-- The noninteracting part L7(a) for two fixed positive nearest-cycle descents:
their two outside paths and the cycle with a safe vertex erased form one induced tree. -/
lemma Walk.noninteracting_descents_L7a_largestInducedTreeSize
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support)
    (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hdisjPQ : Disjoint p.dropLast.support.toFinset
      q.dropLast.support.toFinset)
    (hnoAdjPQ : ∀ ⦃x y : α⦄, x ∈ p.dropLast.support.toFinset →
      y ∈ q.dropLast.support.toFinset → ¬G.Adj x y) :
    G.girth - 1 + p.length + q.length ≤ largestInducedTreeSize G := by
  let P := p.dropLast.support.toFinset
  let Q := q.dropLast.support.toFinset
  obtain ⟨eraseRoot, hrMem, hrNeKu, hrNeKv⟩ :=
    hc.exists_support_ne_two_splice hcLength hg
  obtain ⟨hPTree, hPcard⟩ := p.nearest_descent_dropLast_tree_and_card
    (by simpa using hku) hp hpPos
  obtain ⟨hQTree, hQcard⟩ := q.nearest_descent_dropLast_tree_and_card
    (by simpa using hkv) hq hqPos
  obtain ⟨hpPen, hkuCycle, hpAdj, hpUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      p hku hp hpPos
  obtain ⟨hqPen, hkvCycle, hqAdj, hqUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      q hkv hq hqPos
  let r := c.rotate hrMem
  let base := r.tail.dropLast
  have hbaseCert :
      base.IsPath ∧
        base.support.toFinset = c.support.toFinset.erase eraseRoot ∧
        (G.induce (base.support.toFinset : Set α)).IsTree ∧
        base.support.toFinset.card = c.length - 1 := by
    simpa only [r, base] using
      hc.erase_vertex_path_certificate_splice hrMem hcLength
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, hbaseCard⟩
  have hPcycle : Disjoint P c.support.toFinset := by
    dsimp [P]
    exact p.nearest_descent_dropLast_disjoint_finset_target hp hpPos
  have hQcycle : Disjoint Q c.support.toFinset := by
    dsimp [Q]
    exact q.nearest_descent_dropLast_disjoint_finset_target hq hqPos
  have hPbase : Disjoint P base.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hxP hxBase
    apply Finset.disjoint_left.mp hPcycle hxP
    rw [hbaseSupport] at hxBase
    exact Finset.mem_of_mem_erase hxBase
  have hkuBase : ku ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKu.symm, hkuCycle⟩
  have hpCross : ∃! e : α × α,
      e.1 ∈ P ∧ e.2 ∈ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    refine ⟨(p.penultimate, ku), ⟨by simp [P, hpPen], hkuBase, hpAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxP, hyBase, hxy⟩
    have hyCycle : y ∈ c.support.toFinset := by
      rw [hbaseSupport] at hyBase
      exact Finset.mem_of_mem_erase hyBase
    rcases hpUnique (by simpa [P] using hxP) hyCycle hxy with ⟨rfl, rfl⟩
    rfl
  have hUnionP :
      (G.induce ((P ∪ base.support.toFinset : Finset α) : Set α)).IsTree :=
    hPTree.induce_union_of_disjoint_of_unique_adj_splice
      hbaseTree hPbase hpCross
  have hQUnion : Disjoint Q (P ∪ base.support.toFinset) := by
    rw [Finset.disjoint_left]
    intro x hxQ hxUnion
    rcases Finset.mem_union.mp hxUnion with hxP | hxBase
    · exact Finset.disjoint_left.mp hdisjPQ (by simpa [P] using hxP)
        (by simpa [Q] using hxQ)
    · apply Finset.disjoint_left.mp hQcycle hxQ
      rw [hbaseSupport] at hxBase
      exact Finset.mem_of_mem_erase hxBase
  have hkvBase : kv ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKv.symm, hkvCycle⟩
  have hqCross : ∃! e : α × α,
      e.1 ∈ Q ∧ e.2 ∈ P ∪ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    refine ⟨(q.penultimate, kv),
      ⟨by simp [Q, hqPen], Finset.mem_union_right P hkvBase, hqAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxQ, hyUnion, hxy⟩
    rcases Finset.mem_union.mp hyUnion with hyP | hyBase
    · exact (hnoAdjPQ (by simpa [P] using hyP) (by simpa [Q] using hxQ)
        hxy.symm).elim
    · have hyCycle : y ∈ c.support.toFinset := by
        rw [hbaseSupport] at hyBase
        exact Finset.mem_of_mem_erase hyBase
      rcases hqUnique (by simpa [Q] using hxQ) hyCycle hxy with ⟨rfl, rfl⟩
      rfl
  have hUnionTree :
      (G.induce ((Q ∪ (P ∪ base.support.toFinset) : Finset α) : Set α)).IsTree :=
    hQTree.induce_union_of_disjoint_of_unique_adj_splice
      hUnionP hQUnion hqCross
  have hPbaseCard :
      (P ∪ base.support.toFinset).card =
        P.card + base.support.toFinset.card :=
    Finset.card_union_of_disjoint hPbase
  have hUnionCard :
      (Q ∪ (P ∪ base.support.toFinset)).card =
        Q.card + (P ∪ base.support.toFinset).card :=
    Finset.card_union_of_disjoint hQUnion
  have hsize :
      G.girth - 1 + p.length + q.length ≤
        (Q ∪ (P ∪ base.support.toFinset)).card := by
    rw [hUnionCard, hPbaseCard, show P.card = p.length by simpa [P] using hPcard,
      show Q.card = q.length by simpa [Q] using hQcard, hbaseCard, hcLength]
    omega
  exact hsize.trans hUnionTree.card_le_largestInducedTreeSize_splice
/-- Three-tail noninteracting package used by L8: three pairwise disjoint and
nonadjacent nearest-cycle descents, together with a safe retained cycle path, form one
induced tree of the exact required order. -/
lemma Walk.three_noninteracting_descents_largestInducedTreeSize
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length) (htPos : 0 < t.length)
    (hdisjPQ : Disjoint p.dropLast.support.toFinset q.dropLast.support.toFinset)
    (hdisjPT : Disjoint p.dropLast.support.toFinset t.dropLast.support.toFinset)
    (hdisjQT : Disjoint q.dropLast.support.toFinset t.dropLast.support.toFinset)
    (hnoAdjPQ : ∀ ⦃x y : α⦄, x ∈ p.dropLast.support.toFinset →
      y ∈ q.dropLast.support.toFinset → ¬G.Adj x y)
    (hnoAdjPT : ∀ ⦃x y : α⦄, x ∈ p.dropLast.support.toFinset →
      y ∈ t.dropLast.support.toFinset → ¬G.Adj x y)
    (hnoAdjQT : ∀ ⦃x y : α⦄, x ∈ q.dropLast.support.toFinset →
      y ∈ t.dropLast.support.toFinset → ¬G.Adj x y) :
    G.girth - 1 + p.length + q.length + t.length ≤ largestInducedTreeSize G := by
  let P := p.dropLast.support.toFinset
  let Q := q.dropLast.support.toFinset
  let R := t.dropLast.support.toFinset
  obtain ⟨eraseRoot, hrMem, hrNeKu, hrNeKv, hrNeKw⟩ :=
    hc.exists_support_ne_three_splice hcLength hg
  obtain ⟨hPTree, hPcard⟩ := p.nearest_descent_dropLast_tree_and_card
    (by simpa using hku) hp hpPos
  obtain ⟨hQTree, hQcard⟩ := q.nearest_descent_dropLast_tree_and_card
    (by simpa using hkv) hq hqPos
  obtain ⟨hRTree, hRcard⟩ := t.nearest_descent_dropLast_tree_and_card
    (by simpa using hkw) ht htPos
  obtain ⟨hpPen, hkuCycle, hpAdj, hpUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      p hku hp hpPos
  obtain ⟨hqPen, hkvCycle, hqAdj, hqUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      q hkv hq hqPos
  obtain ⟨htPen, hkwCycle, htAdj, htUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment hc hcLength hg hconn
      t hkw ht htPos
  let rot := c.rotate hrMem
  let base := rot.tail.dropLast
  have hbaseCert :
      base.IsPath ∧
        base.support.toFinset = c.support.toFinset.erase eraseRoot ∧
        (G.induce (base.support.toFinset : Set α)).IsTree ∧
        base.support.toFinset.card = c.length - 1 := by
    simpa only [rot, base] using
      hc.erase_vertex_path_certificate_splice hrMem hcLength
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, hbaseCard⟩
  have hPcycle : Disjoint P c.support.toFinset := by
    dsimp [P]
    exact p.nearest_descent_dropLast_disjoint_finset_target hp hpPos
  have hQcycle : Disjoint Q c.support.toFinset := by
    dsimp [Q]
    exact q.nearest_descent_dropLast_disjoint_finset_target hq hqPos
  have hRcycle : Disjoint R c.support.toFinset := by
    dsimp [R]
    exact t.nearest_descent_dropLast_disjoint_finset_target ht htPos
  have hPbase : Disjoint P base.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hxP hxBase
    apply Finset.disjoint_left.mp hPcycle hxP
    rw [hbaseSupport] at hxBase
    exact Finset.mem_of_mem_erase hxBase
  have hkuBase : ku ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKu.symm, hkuCycle⟩
  have hpCross : ∃! e : α × α,
      e.1 ∈ P ∧ e.2 ∈ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    refine ⟨(p.penultimate, ku), ⟨by simp [P, hpPen], hkuBase, hpAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxP, hyBase, hxy⟩
    have hyCycle : y ∈ c.support.toFinset := by
      rw [hbaseSupport] at hyBase
      exact Finset.mem_of_mem_erase hyBase
    rcases hpUnique (by simpa [P] using hxP) hyCycle hxy with ⟨rfl, rfl⟩
    rfl
  have hUnionP :
      (G.induce ((P ∪ base.support.toFinset : Finset α) : Set α)).IsTree :=
    hPTree.induce_union_of_disjoint_of_unique_adj_splice
      hbaseTree hPbase hpCross
  have hQUnion : Disjoint Q (P ∪ base.support.toFinset) := by
    rw [Finset.disjoint_left]
    intro x hxQ hxUnion
    rcases Finset.mem_union.mp hxUnion with hxP | hxBase
    · exact Finset.disjoint_left.mp hdisjPQ (by simpa [P] using hxP)
        (by simpa [Q] using hxQ)
    · apply Finset.disjoint_left.mp hQcycle hxQ
      rw [hbaseSupport] at hxBase
      exact Finset.mem_of_mem_erase hxBase
  have hkvBase : kv ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKv.symm, hkvCycle⟩
  have hqCross : ∃! e : α × α,
      e.1 ∈ Q ∧ e.2 ∈ P ∪ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    refine ⟨(q.penultimate, kv),
      ⟨by simp [Q, hqPen], Finset.mem_union_right P hkvBase, hqAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxQ, hyUnion, hxy⟩
    rcases Finset.mem_union.mp hyUnion with hyP | hyBase
    · exact (hnoAdjPQ (by simpa [P] using hyP) (by simpa [Q] using hxQ)
        hxy.symm).elim
    · have hyCycle : y ∈ c.support.toFinset := by
        rw [hbaseSupport] at hyBase
        exact Finset.mem_of_mem_erase hyBase
      rcases hqUnique (by simpa [Q] using hxQ) hyCycle hxy with ⟨rfl, rfl⟩
      rfl
  have hUnionPQ :
      (G.induce ((Q ∪ (P ∪ base.support.toFinset) : Finset α) : Set α)).IsTree :=
    hQTree.induce_union_of_disjoint_of_unique_adj_splice
      hUnionP hQUnion hqCross
  have hRUnion : Disjoint R (Q ∪ (P ∪ base.support.toFinset)) := by
    rw [Finset.disjoint_left]
    intro x hxR hxUnion
    rcases Finset.mem_union.mp hxUnion with hxQ | hxRest
    · exact Finset.disjoint_left.mp hdisjQT (by simpa [Q] using hxQ)
        (by simpa [R] using hxR)
    · rcases Finset.mem_union.mp hxRest with hxP | hxBase
      · exact Finset.disjoint_left.mp hdisjPT (by simpa [P] using hxP)
          (by simpa [R] using hxR)
      · apply Finset.disjoint_left.mp hRcycle hxR
        rw [hbaseSupport] at hxBase
        exact Finset.mem_of_mem_erase hxBase
  have hkwBase : kw ∈ base.support.toFinset := by
    rw [hbaseSupport]
    exact Finset.mem_erase.mpr ⟨hrNeKw.symm, hkwCycle⟩
  have htCross : ∃! e : α × α,
      e.1 ∈ R ∧ e.2 ∈ Q ∪ (P ∪ base.support.toFinset) ∧ G.Adj e.1 e.2 := by
    refine ⟨(t.penultimate, kw),
      ⟨by simp [R, htPen],
        Finset.mem_union_right Q (Finset.mem_union_right P hkwBase), htAdj⟩, ?_⟩
    rintro ⟨x, y⟩ ⟨hxR, hyUnion, hxy⟩
    rcases Finset.mem_union.mp hyUnion with hyQ | hyRest
    · exact (hnoAdjQT (by simpa [Q] using hyQ) (by simpa [R] using hxR)
        hxy.symm).elim
    · rcases Finset.mem_union.mp hyRest with hyP | hyBase
      · exact (hnoAdjPT (by simpa [P] using hyP) (by simpa [R] using hxR)
          hxy.symm).elim
      · have hyCycle : y ∈ c.support.toFinset := by
          rw [hbaseSupport] at hyBase
          exact Finset.mem_of_mem_erase hyBase
        rcases htUnique (by simpa [R] using hxR) hyCycle hxy with ⟨rfl, rfl⟩
        rfl
  have hUnionTree :
      (G.induce ((R ∪ (Q ∪ (P ∪ base.support.toFinset)) : Finset α) :
        Set α)).IsTree :=
    hRTree.induce_union_of_disjoint_of_unique_adj_splice
      hUnionPQ hRUnion htCross
  have hPbaseCard :
      (P ∪ base.support.toFinset).card =
        P.card + base.support.toFinset.card :=
    Finset.card_union_of_disjoint hPbase
  have hPQbaseCard :
      (Q ∪ (P ∪ base.support.toFinset)).card =
        Q.card + (P ∪ base.support.toFinset).card :=
    Finset.card_union_of_disjoint hQUnion
  have hUnionCard :
      (R ∪ (Q ∪ (P ∪ base.support.toFinset))).card =
        R.card + (Q ∪ (P ∪ base.support.toFinset)).card :=
    Finset.card_union_of_disjoint hRUnion
  have hsize :
      G.girth - 1 + p.length + q.length + t.length ≤
        (R ∪ (Q ∪ (P ∪ base.support.toFinset))).card := by
    rw [hUnionCard, hPQbaseCard, hPbaseCard,
      show P.card = p.length by simpa [P] using hPcard,
      show Q.card = q.length by simpa [Q] using hQcard,
      show R.card = t.length by simpa [R] using hRcard,
      hbaseCard, hcLength]
    omega
  exact hsize.trans hUnionTree.card_le_largestInducedTreeSize_splice
/-- The interacting splice already yields the full induced-tree lower bound obtained by
adjoining its certified outside tree to the girth cycle with one vertex erased. -/
lemma Walk.interacting_descents_splice_L7b_largestInducedTreeSize
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (hku : ku ∈ c.support)
    (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (hex : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)) :
    G.girth + G.dist u v ≤ largestInducedTreeSize G := by
  obtain ⟨F, eraseRoot, hrMem, _, hFDisj, hFTree, hcross, hFcard⟩ :=
    Walk.interacting_descents_splice_L7b_outside_cycle hc hcLength hg hconn
      p q hku hkv hp hq hpPos hqPos hex
  let r := c.rotate hrMem
  let base := r.tail.dropLast
  have hbaseCert :
      base.IsPath ∧
        base.support.toFinset = c.support.toFinset.erase eraseRoot ∧
        (G.induce (base.support.toFinset : Set α)).IsTree ∧
        base.support.toFinset.card = c.length - 1 := by
    simpa only [r, base] using
      hc.erase_vertex_path_certificate_splice hrMem hcLength
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, hbaseCard⟩
  have hdisjBase : Disjoint F base.support.toFinset := by
    rw [Finset.disjoint_left]
    intro x hxF hxBase
    apply Finset.disjoint_left.mp hFDisj hxF
    rw [hbaseSupport] at hxBase
    exact Finset.mem_of_mem_erase hxBase
  have hcrossBase : ∃! e : α × α,
      e.1 ∈ F ∧ e.2 ∈ base.support.toFinset ∧ G.Adj e.1 e.2 := by
    rw [hbaseSupport]
    exact hcross
  have hUnionTree :
      (G.induce ((F ∪ base.support.toFinset : Finset α) : Set α)).IsTree :=
    hFTree.induce_union_of_disjoint_of_unique_adj_splice
      hbaseTree hdisjBase hcrossBase
  have hUnionCard :
      (F ∪ base.support.toFinset).card =
        F.card + base.support.toFinset.card :=
    Finset.card_union_of_disjoint hdisjBase
  have hsize :
      G.girth + G.dist u v ≤ (F ∪ base.support.toFinset).card := by
    rw [hUnionCard, hbaseCard, hcLength]
    omega
  exact hsize.trans hUnionTree.card_le_largestInducedTreeSize_splice
/-- Positive-three-tail structural core of L8.  An interacting pair uses L7(b);
otherwise the three outside paths and retained cycle use the noninteracting package. -/
lemma Walk.three_positive_descents_L8_dichotomy
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length) (htPos : 0 < t.length)
    {f : ℕ} (hfuv : f ≤ G.dist u v) (hfuw : f ≤ G.dist u w)
    (hfvw : f ≤ G.dist v w) :
    min (G.girth + f) (G.girth - 1 + p.length + q.length + t.length) ≤
      largestInducedTreeSize G := by
  by_cases hexPQ : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)
  · have hbound := Walk.interacting_descents_splice_L7b_largestInducedTreeSize
      hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos hexPQ
    omega
  by_cases hexPT : ∃ i : ℕ, i < t.length ∧
      InteractsFinset G p.dropLast.support.toFinset (t.getVert i)
  · have hbound := Walk.interacting_descents_splice_L7b_largestInducedTreeSize
      hc hcLength hg hconn p t hku hkw hp ht hpPos htPos hexPT
    omega
  by_cases hexQT : ∃ i : ℕ, i < t.length ∧
      InteractsFinset G q.dropLast.support.toFinset (t.getVert i)
  · have hbound := Walk.interacting_descents_splice_L7b_largestInducedTreeSize
      hc hcLength hg hconn q t hkv hkw hq ht hqPos htPos hexQT
    omega
  obtain ⟨hdisjPQ, hnoAdjPQ⟩ :=
    q.dropLast_disjoint_and_nonadjacent_of_no_interaction_index
      p.dropLast.support.toFinset hqPos hexPQ
  obtain ⟨hdisjPT, hnoAdjPT⟩ :=
    t.dropLast_disjoint_and_nonadjacent_of_no_interaction_index
      p.dropLast.support.toFinset htPos hexPT
  obtain ⟨hdisjQT, hnoAdjQT⟩ :=
    t.dropLast_disjoint_and_nonadjacent_of_no_interaction_index
      q.dropLast.support.toFinset htPos hexQT
  have hbound := Walk.three_noninteracting_descents_largestInducedTreeSize
    hc hcLength hg hconn p q t hku hkv hkw hp hq ht hpPos hqPos htPos
      hdisjPQ hdisjPT hdisjQT hnoAdjPQ hnoAdjPT hnoAdjQT
  omega
/-- Arithmetic closure of L8 when all three descents are positive. -/
lemma Walk.three_positive_descents_main_range_bound
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length) (htPos : 0 < t.length)
    {f : ℕ} (hfuv : f ≤ G.dist u v) (hfuw : f ≤ G.dist u w)
    (hfvw : f + 1 ≤ G.dist v w) :
    f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G := by
  have hL8 := Walk.three_positive_descents_L8_dichotomy
    hc hcLength hg hconn p q t hku hkv hkw hp hq ht hpPos hqPos htPos
      hfuv hfuw (by omega : f ≤ G.dist v w)
  have hL6 := hc.three_arc_inequality_splice hconn p q t hku hkv hkw
  have hmetric :
      3 * f + 1 ≤ 2 * (p.length + q.length + t.length) + G.girth := by
    rw [← hcLength]
    omega
  have hleft : f + (G.girth - G.girth / 3) ≤ G.girth + f := by omega
  have hright : f + (G.girth - G.girth / 3) ≤
      G.girth - 1 + p.length + q.length + t.length := by
    omega
  exact (Nat.le_min.mpr ⟨hleft, hright⟩).trans hL8
/-- Two-positive-tail structural dichotomy: interact and splice, or retain both
noninteracting outside paths. -/
lemma Walk.two_positive_descents_L8_dichotomy
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    {f : ℕ} (hfuv : f ≤ G.dist u v) :
    min (G.girth + f) (G.girth - 1 + p.length + q.length) ≤
      largestInducedTreeSize G := by
  by_cases hex : ∃ i : ℕ, i < q.length ∧
      InteractsFinset G p.dropLast.support.toFinset (q.getVert i)
  · have hbound := Walk.interacting_descents_splice_L7b_largestInducedTreeSize
      hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos hex
    omega
  · obtain ⟨hdisj, hnoAdj⟩ :=
      q.dropLast_disjoint_and_nonadjacent_of_no_interaction_index
        p.dropLast.support.toFinset hqPos hex
    have hbound := Walk.noninteracting_descents_L7a_largestInducedTreeSize
      hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos hdisj hnoAdj
    omega

/-- Arithmetic closure when exactly two of the three selected descents are positive. -/
lemma Walk.two_positive_descents_bound
    {z u ku v kv w : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hw : w ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    {f : ℕ} (hfuv : f ≤ G.dist u v)
    (hlower : 3 * f + 1 ≤ G.dist u v + G.dist u w + G.dist v w) :
    f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G := by
  have hL8 := Walk.two_positive_descents_L8_dichotomy
    hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos hfuv
  have hL6 := hc.three_arc_inequality_splice hconn p q
    (Walk.nil : G.Walk w w) hku hkv hw
  have hmetric : 3 * f + 1 ≤ 2 * (p.length + q.length) + G.girth := by
    rw [← hcLength]
    simpa using hlower.trans hL6
  have hleft : f + (G.girth - G.girth / 3) ≤ G.girth + f := by omega
  have hright : f + (G.girth - G.girth / 3) ≤
      G.girth - 1 + p.length + q.length := by
    omega
  exact (Nat.le_min.mpr ⟨hleft, hright⟩).trans hL8

/-- Arithmetic closure when exactly one selected descent is positive. -/
lemma Walk.one_positive_descent_main_range_bound
    {z u ku v w : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (hku : ku ∈ c.support)
    (hv : v ∈ c.support) (hw : w ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) {f : ℕ}
    (hlower : 3 * f + 1 ≤ G.dist u v + G.dist u w + G.dist v w)
    (hmain : G.girth - 2 * (G.girth / 3) ≤ f) :
    f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G := by
  have htree := Walk.one_descent_largestInducedTreeSize
    hc hcLength hg hconn p hku hp hpPos
  have hL6 := hc.three_arc_inequality_splice hconn p
    (Walk.nil : G.Walk v v) (Walk.nil : G.Walk w w) hku hv hw
  have hmetric : 3 * f + 1 ≤ 2 * p.length + G.girth := by
    rw [← hcLength]
    simpa using hlower.trans hL6
  have htarget : f + (G.girth - G.girth / 3) ≤
      G.girth - 1 + p.length := by
    omega
  exact htarget.trans htree

omit [Fintype α] [DecidableEq α] in
/-- In the main range the three selected terminals cannot all lie on the cycle. -/
lemma Walk.IsCycle.not_three_cycle_vertices_main_range
    {z u v w : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hu : u ∈ c.support)
    (hv : v ∈ c.support) (hw : w ∈ c.support) {f : ℕ}
    (hlower : 3 * f + 1 ≤ G.dist u v + G.dist u w + G.dist v w)
    (hmain : G.girth - 2 * (G.girth / 3) ≤ f) : False := by
  have hroot := hc.sum_three_dist_le_length_splice hu hv hw
  rw [hcLength] at hroot
  omega
/-- L8 arithmetic closure for three nearest-cycle descents, allowing any of
its three descents to have length zero. -/
lemma Walk.three_descents_main_range_bound
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    {f : ℕ} (hfuv : f ≤ G.dist u v) (hfuw : f ≤ G.dist u w)
    (hfvw : f + 1 ≤ G.dist v w)
    (hmain : G.girth - 2 * (G.girth / 3) ≤ f) :
    f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G := by
  have hlower :
      3 * f + 1 ≤ G.dist u v + G.dist u w + G.dist v w := by omega
  by_cases hpPos : 0 < p.length
  · by_cases hqPos : 0 < q.length
    · by_cases htPos : 0 < t.length
      · exact Walk.three_positive_descents_main_range_bound
          hc hcLength hg hconn p q t hku hkv hkw hp hq ht hpPos hqPos htPos
            hfuv hfuw hfvw
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact Walk.two_positive_descents_bound
          hc hcLength hg hconn p q hku hkv hwCycle hp hq hpPos hqPos hfuv hlower
    · have hqZero : q.length = 0 := Nat.eq_zero_of_not_pos hqPos
      have hvEq : v = kv := q.eq_of_length_eq_zero hqZero
      have hvCycle : v ∈ c.support := by simpa [hvEq] using hkv
      by_cases htPos : 0 < t.length
      · exact Walk.two_positive_descents_bound
          hc hcLength hg hconn p t hku hkw hvCycle hp ht hpPos htPos hfuw
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact Walk.one_positive_descent_main_range_bound
          hc hcLength hg hconn p hku hvCycle hwCycle hp hpPos hlower hmain
  · have hpZero : p.length = 0 := Nat.eq_zero_of_not_pos hpPos
    have huEq : u = ku := p.eq_of_length_eq_zero hpZero
    have huCycle : u ∈ c.support := by simpa [huEq] using hku
    by_cases hqPos : 0 < q.length
    · by_cases htPos : 0 < t.length
      · exact Walk.two_positive_descents_bound
          hc hcLength hg hconn q t hkv hkw huCycle hq ht hqPos htPos
            (by omega : f ≤ G.dist v w)
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact Walk.one_positive_descent_main_range_bound
          hc hcLength hg hconn q hkv huCycle hwCycle hq hqPos
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
            hmain
    · have hqZero : q.length = 0 := Nat.eq_zero_of_not_pos hqPos
      have hvEq : v = kv := q.eq_of_length_eq_zero hqZero
      have hvCycle : v ∈ c.support := by simpa [hvEq] using hkv
      by_cases htPos : 0 < t.length
      · exact Walk.one_positive_descent_main_range_bound
          hc hcLength hg hconn t hkw huCycle hvCycle ht htPos
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
            hmain
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact (hc.not_three_cycle_vertices_main_range hcLength huCycle hvCycle
          hwCycle hlower hmain).elim
omit [DecidableEq α] in
/-- The maximum distance to a set is attained on a nonempty finite vertex type. -/
lemma exists_eccSet_witness_splice [Nonempty α] (S : Set α) :
    ∃ v, G.distToSet v S = G.eccSet S := by
  simp only [eccSet]
  split_ifs with hne
  · obtain ⟨w, -, hval⟩ := Finset.mem_image.mp (Finset.max'_mem _ hne)
    exact ⟨w, hval⟩
  · exact absurd (Finset.univ_nonempty.image _) hne

omit [DecidableEq α] in
/-- The periphery of a finite nonempty graph is nonempty. -/
lemma maxEccentricityVertices_nonempty_splice [Nonempty α] :
    (maxEccentricityVertices G).Nonempty := by
  obtain ⟨b, hb⟩ := exists_eccent_eq_ediam_of_finite (G := G)
  exact ⟨b, hb⟩

omit [DecidableEq α] in
/-- Both ends of a diametral pair are peripheral in a finite connected graph. -/
lemma diametral_endpoints_mem_maxEccentricityVertices_splice [Nonempty α]
    (hconn : G.Connected) {b w : α} (hbw : G.dist b w = G.diam) :
    b ∈ maxEccentricityVertices G ∧ w ∈ maxEccentricityVertices G := by
  have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
  have hed : G.edist b w = G.ediam := by
    rw [← (hconn.preconnected b w).coe_dist_eq_edist, hbw, diam]
    exact ENat.coe_toNat hfinite
  constructor
  · change G.eccent b = G.ediam
    exact le_antisymm eccent_le_ediam (by
      calc
        G.ediam = G.edist b w := hed.symm
        _ ≤ G.eccent b := edist_le_eccent)
  · change G.eccent w = G.ediam
    exact le_antisymm eccent_le_ediam (by
      calc
        G.ediam = G.edist b w := hed.symm
        _ = G.edist w b := edist_comm
        _ ≤ G.eccent w := edist_le_eccent)

omit [DecidableEq α] in
/-- T4: positive eccentricity of the periphery is strictly below the diameter. -/
lemma eccSet_maxEccentricityVertices_add_one_le_diam_splice [Nontrivial α]
    (hconn : G.Connected)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G)) :
    G.eccSet (maxEccentricityVertices G) + 1 ≤ G.diam := by
  let B : Set α := maxEccentricityVertices G
  let f := G.eccSet B
  change f + 1 ≤ G.diam
  have hfpos' : 0 < f := by
    dsimp [f, B]
    exact hfpos
  obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
  obtain ⟨b, hb⟩ := maxEccentricityVertices_nonempty_splice (G := G)
  have hbB : b ∈ B := hb
  have hxNot : x ∉ B := by
    intro hxB
    have hle : G.distToSet x B ≤ 0 := by
      simpa using distToSet_le_dist_of_mem_public (G := G) x hxB
    have hzero : G.eccSet B = 0 := by
      rw [← hx]
      exact Nat.eq_zero_of_le_zero hle
    have hfzero : f = 0 := hzero
    exact (Nat.ne_of_gt hfpos') hfzero
  have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
  have hsetLe : f ≤ G.dist x b := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x b := distToSet_le_dist_of_mem_public (G := G) x hbB
  have hdistLe : G.dist x b ≤ G.diam := dist_le_diam hfinite
  have hfLe : f ≤ G.diam := hsetLe.trans hdistLe
  by_contra hstrict
  have hdiamLe : G.diam ≤ f := by omega
  have hfd : f = G.diam := Nat.le_antisymm hfLe hdiamLe
  have hxb : G.dist x b = G.diam := by omega
  have hed : G.edist x b = G.ediam := by
    rw [← (hconn.preconnected x b).coe_dist_eq_edist, hxb, diam]
    exact ENat.coe_toNat hfinite
  apply hxNot
  change G.eccent x = G.ediam
  exact le_antisymm eccent_le_ediam (by
    calc
      G.ediam = G.edist x b := hed.symm
      _ ≤ G.eccent x := edist_le_eccent)

omit [DecidableEq α] in
/-- A connected graph has a geodesic from any vertex to a nearest member of a
nonempty target set. -/
lemma Connected.exists_path_length_eq_distToSet_splice (hconn : G.Connected)
    (u : α) {S : Set α} (hS : S.Nonempty) :
    ∃ s ∈ S, ∃ p : G.Walk u s,
      p.IsPath ∧ p.length = G.distToSet u S := by
  obtain ⟨s, hs, hdist⟩ := exists_mem_dist_eq_distToSet (G := G) u hS
  obtain ⟨p, hpPath, hpLength⟩ := hconn.exists_path_of_dist u s
  exact ⟨s, hs, p, hpPath, hpLength.trans hdist.symm⟩

/-- C8 after extracting an eccentricity realizer, a diametral pair, a shortest
cycle, and their three nearest-cycle descents. -/
lemma cyclic_main_range_bound_splice [Nontrivial α]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : 5 ≤ G.girth)
    (hmain : G.girth - 2 * (G.girth / 3) ≤
      G.eccSet (maxEccentricityVertices G)) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  let B : Set α := maxEccentricityVertices G
  let f := G.eccSet B
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr hcyc
  have hcLength : c.length = G.girth := hgirth.symm
  have hcycleSet : ((c.support.toFinset : Finset α) : Set α).Nonempty := by
    exact ⟨z, by simp⟩
  obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
  obtain ⟨b, w, hbw⟩ := G.exists_dist_eq_diam
  obtain ⟨hbB, hwB⟩ :=
    diametral_endpoints_mem_maxEccentricityVertices_splice hconn hbw
  have hfxb : f ≤ G.dist x b := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x b := distToSet_le_dist_of_mem_public (G := G) x hbB
  have hfxw : f ≤ G.dist x w := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x w := distToSet_le_dist_of_mem_public (G := G) x hwB
  have hfD : f + 1 ≤ G.diam := by
    simpa only [B, f] using
      eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  have hfbw : f + 1 ≤ G.dist b w := by simpa only [hbw] using hfD
  obtain ⟨kx, hkx, p, _, hp⟩ :=
    hconn.exists_path_length_eq_distToSet_splice x hcycleSet
  obtain ⟨kb, hkb, q, _, hq⟩ :=
    hconn.exists_path_length_eq_distToSet_splice b hcycleSet
  obtain ⟨kw, hkw, t, _, ht⟩ :=
    hconn.exists_path_length_eq_distToSet_splice w hcycleSet
  have hkx' : kx ∈ c.support := by simpa using hkx
  have hkb' : kb ∈ c.support := by simpa using hkb
  have hkw' : kw ∈ c.support := by simpa using hkw
  exact Walk.three_descents_main_range_bound
    hc hcLength hg hconn p q t hkx' hkb' hkw' hp hq ht hfxb hfxw hfbw
      (by simpa only [B, f] using hmain)
/-- Every geodesic is an induced path tree, giving the universal distance
lower bound for the largest induced tree. -/
lemma dist_add_one_le_largestInducedTreeSize_splice (hconn : G.Connected)
    (u v : α) : G.dist u v + 1 ≤ largestInducedTreeSize G := by
  obtain ⟨p, hpPath, hpLength⟩ := hconn.exists_path_of_dist u v
  have htree := p.induce_support_isTree_of_length_eq_dist hpLength
  have hcard : p.support.toFinset.card = p.length + 1 := by
    rw [List.toFinset_card_of_nodup hpPath.support_nodup, Walk.length_support]
  have hbound := htree.card_le_largestInducedTreeSize_splice
  omega

/-- The diameter plus one is a lower bound for the largest induced tree. -/
lemma diam_add_one_le_largestInducedTreeSize_splice [Nonempty α]
    (hconn : G.Connected) : G.diam + 1 ≤ largestInducedTreeSize G := by
  obtain ⟨u, v, huv⟩ := G.exists_dist_eq_diam
  rw [← huv]
  exact dist_add_one_le_largestInducedTreeSize_splice hconn u v

/-- The girth-three hard branch follows from T4 and a diametral geodesic. -/
lemma cyclic_girth_three_bound_splice [Nontrivial α]
    (hconn : G.Connected)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : G.girth = 3) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  have hfD :=
    eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  have htree := diam_add_one_le_largestInducedTreeSize_splice hconn
  omega

/-- Below the L8 main range, the shortest cycle with one vertex erased already
has enough vertices. -/
lemma cyclic_small_f_bound_splice
    (hcyc : ¬G.IsAcyclic)
    {f : ℕ} (hf : f ≤ G.girth / 3 - 1) :
    f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G := by
  have hg3 : 3 ≤ G.girth := three_le_girth hcyc
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr hcyc
  have hcLength : c.length = G.girth := hgirth.symm
  have htree := hc.girth_sub_one_le_largestInducedTreeSize_splice hcLength
  omega
omit [Fintype α] [DecidableEq α] in
/-- A four-cycle has an edge avoiding any prescribed vertex. -/
lemma Walk.IsCycle.exists_adjacent_avoiding_of_length_eq_four_splice
    {z x : α} {c : G.Walk z z} (hc : c.IsCycle) (hcFour : c.length = 4) :
    ∃ u v, u ≠ x ∧ v ≠ x ∧ G.Adj u v := by
  have hget : ∀ {i j : ℕ}, i ≤ 3 → j ≤ 3 → i ≠ j →
      c.getVert i ≠ c.getVert j := by
    intro i j hi hj hij heq
    apply hij
    apply hc.getVert_injOn'
    · simp only [Set.mem_setOf_eq, hcFour]
      omega
    · simp only [Set.mem_setOf_eq, hcFour]
      omega
    · exact heq
  by_cases hx0 : x = c.getVert 0
  · refine ⟨c.getVert 1, c.getVert 2, ?_, ?_, c.adj_getVert_succ (by omega)⟩
    · intro h
      exact hget (i := 1) (j := 0) (by omega) (by omega) (by omega) (h.trans hx0)
    · intro h
      exact hget (i := 2) (j := 0) (by omega) (by omega) (by omega) (h.trans hx0)
  · by_cases hx1 : x = c.getVert 1
    · refine ⟨c.getVert 2, c.getVert 3, ?_, ?_, c.adj_getVert_succ (by omega)⟩
      · intro h
        exact hget (i := 2) (j := 1) (by omega) (by omega) (by omega) (h.trans hx1)
      · intro h
        exact hget (i := 3) (j := 1) (by omega) (by omega) (by omega) (h.trans hx1)
    · exact ⟨c.getVert 0, c.getVert 1, Ne.symm hx0, Ne.symm hx1,
        c.adj_getVert_succ (by omega)⟩

/-- T6 in the only form needed by L9: a positive periphery-distance term and
girth four force diameter at least three. -/
lemma three_le_diam_of_girth_four_eccSet_pos_splice [Nontrivial α]
    [DecidableRel G.Adj] (hconn : G.Connected)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : G.girth = 4) : 3 ≤ G.diam := by
  by_contra hD
  have hfD :=
    eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  have hdiam : G.diam = 2 := by omega
  let B : Set α := maxEccentricityVertices G
  obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
  have hxNot : x ∉ B := by
    intro hxB
    have hle : G.distToSet x B ≤ 0 := by
      simpa using distToSet_le_dist_of_mem_public (G := G) x hxB
    have hzero : G.eccSet B = 0 := by
      rw [← hx]
      exact Nat.eq_zero_of_le_zero hle
    have : G.eccSet (maxEccentricityVertices G) = 0 := by exact hzero
    omega
  have heccLe : computable_eccent G x ≤ computable_ediam G := by
    have hle : G.eccent x ≤ G.ediam := eccent_le_ediam
    rw [eccent_eq_computable G hconn x, ediam_eq_computable G hconn] at hle
    exact_mod_cast hle
  have heccNe : computable_eccent G x ≠ computable_ediam G := by
    intro heq
    apply hxNot
    change G.eccent x = G.ediam
    rw [eccent_eq_computable G hconn x, ediam_eq_computable G hconn, heq]
  have hcompDiam : computable_ediam G = G.diam := by
    have hco := congrArg ENat.toNat (ediam_eq_computable G hconn)
    simpa [diam] using hco.symm
  have heccOne : computable_eccent G x ≤ 1 := by omega
  have hxUniversal : ∀ y : α, y ≠ x → G.Adj x y := by
    intro y hyx
    have hxy : G.dist x y ≤ computable_eccent G x := by
      have hle : G.edist x y ≤ G.eccent x := edist_le_eccent
      rw [← (hconn.preconnected x y).coe_dist_eq_edist,
        eccent_eq_computable G hconn x] at hle
      exact_mod_cast hle
    have hpos : 0 < G.dist x y := hconn.pos_dist_of_ne hyx.symm
    have hone : G.dist x y = 1 := by omega
    exact dist_eq_one_iff_adj.mp hone
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr (by
    intro hacyc
    have := hacyc.girth_eq_zero
    omega)
  have hcFour : c.length = 4 := by omega
  obtain ⟨u, v, hux, hvx, huv⟩ :=
    hc.exists_adjacent_avoiding_of_length_eq_four_splice hcFour (x := x)
  let e : G.Walk u v := Walk.cons huv Walk.nil
  have hePath : e.IsPath := by
    dsimp [e]
    simp [huv.ne]
  have hxOut : x ∉ e.support := by
    intro hxmem
    have hxmem' : x = u ∨ x = v := by simpa [e] using hxmem
    exact hxmem'.elim (fun h => hux h.symm) (fun h => hvx h.symm)
  have htri : ((e.concat (hxUniversal v hvx).symm).concat
      (hxUniversal u hux)).IsCycle :=
    hePath.concat_two_isCycle_splice huv.ne hxOut
      (hxUniversal v hvx).symm (hxUniversal u hux)
  have hbound := G.girth_le_length htri
  simp only [Walk.length_concat, e, Walk.length_cons, Walk.length_nil] at hbound
  omega
/-- A vertex with a unique attachment to a geodesic enlarges its induced path
tree by one vertex. -/
lemma Walk.geodesic_unique_attachment_tree_bound_splice
    {b w y a : α} (p : G.Walk b w) (hp : p.length = G.dist b w)
    (hy : y ∉ p.support) (ha : a ∈ p.support) (hya : G.Adj y a)
    (huniq : ∀ ⦃z : α⦄, z ∈ p.support → G.Adj y z → z = a) :
    p.length + 2 ≤ largestInducedTreeSize G := by
  have hbase := p.induce_support_isTree_of_length_eq_dist hp
  have hyFin : y ∉ p.support.toFinset := by simpa using hy
  have haFin : a ∈ p.support.toFinset := by simpa using ha
  have htree := hbase.induce_insert_of_unique_adj hyFin haFin hya (by
    intro z hz hAdj
    exact huniq (by simpa using hz) hAdj)
  have hpPath := p.isPath_of_length_eq_dist hp
  have hcard : (insert y p.support.toFinset).card = p.length + 2 := by
    rw [Finset.card_insert_of_notMem hyFin,
      List.toFinset_card_of_nodup hpPath.support_nodup, Walk.length_support]
  have hbound := htree.card_le_largestInducedTreeSize_splice
  omega

/-- Replacing a two-edge geodesic segment by the opposite side of a four-cycle
preserves geodesicity; a second-depth vertex then attaches uniquely. -/
lemma Walk.geodesic_two_step_reroute_tree_bound_splice
    {b w y x₂ : α} (p : G.Walk b w) (hp : p.length = G.dist b w)
    {i : ℕ} (hi : i + 2 ≤ p.length)
    (hy : y ∉ p.support) (hiy : G.Adj (p.getVert i) y)
    (hyi₂ : G.Adj y (p.getVert (i + 2)))
    (hx₂ : x₂ ∉ p.support) (hx₂y : G.Adj x₂ y)
    (hx₂No : ∀ ⦃z : α⦄, z ∈ p.support → ¬G.Adj x₂ z) :
    p.length + 2 ≤ largestInducedTreeSize G := by
  let r₀ := ((p.take i).concat hiy).concat hyi₂
  let r : G.Walk b w := r₀.append (p.drop (i + 2))
  have hrLen : r.length = p.length := by
    dsimp [r, r₀]
    rw [Walk.length_append, Walk.length_concat, Walk.length_concat,
      Walk.take_length, Walk.drop_length, Nat.min_eq_left (by omega)]
    omega
  have hrGeod : r.length = G.dist b w := hrLen.trans hp
  have hrTree := r.induce_support_isTree_of_length_eq_dist hrGeod
  have hrSubset : ∀ ⦃z : α⦄, z ∈ r.support → z = y ∨ z ∈ p.support := by
    intro z hz
    rw [Walk.mem_support_append_iff] at hz
    rcases hz with hz | hz
    · dsimp [r₀] at hz
      have hz' : (z ∈ (p.take i).support ∨ z = y) ∨ z = p.getVert (i + 2) := by
        simpa only [Walk.support_concat, List.concat_eq_append, List.mem_append,
          List.mem_singleton] using hz
      rcases hz' with (hz | rfl) | rfl
      · exact Or.inr ((Walk.isSubwalk_take p i).support_subset hz)
      · exact Or.inl rfl
      · exact Or.inr (p.getVert_mem_support (i + 2))
    · exact Or.inr ((Walk.isSubwalk_drop p (i + 2)).support_subset hz)
  have hx₂NotR : x₂ ∉ r.support.toFinset := by
    intro hxmem
    rcases hrSubset (by simpa using hxmem) with hxy | hxp
    · exact hx₂y.ne hxy
    · exact hx₂ hxp
  have hyR : y ∈ r.support.toFinset := by
    have : y ∈ r₀.support := by simp [r₀]
    exact by
      simpa only [List.mem_toFinset, r, Walk.mem_support_append_iff] using Or.inl this
  have huniq : ∀ ⦃z : α⦄, z ∈ r.support.toFinset → G.Adj x₂ z → z = y := by
    intro z hz hAdj
    rcases hrSubset (by simpa using hz) with rfl | hzp
    · rfl
    · exact (hx₂No hzp hAdj).elim
  have hfull := hrTree.induce_insert_of_unique_adj hx₂NotR hyR hx₂y huniq
  have hrPath := r.isPath_of_length_eq_dist hrGeod
  have hcard : (insert x₂ r.support.toFinset).card = p.length + 2 := by
    rw [Finset.card_insert_of_notMem hx₂NotR,
      List.toFinset_card_of_nodup hrPath.support_nodup, Walk.length_support, hrLen]
  have hbound := hfull.card_le_largestInducedTreeSize_splice
  omega
omit [Fintype α] [DecidableEq α] in
/-- On a geodesic in a graph of girth at least four, two distinct neighbors of
one outside vertex occur exactly two indices apart. -/
lemma Walk.geodesic_outside_neighbor_index_gap_two_splice
    {b w y : α} (p : G.Walk b w) (hp : p.length = G.dist b w)
    (hy : y ∉ p.support) {i j : ℕ} (hi : i ≤ p.length) (hj : j ≤ p.length)
    (hij : i ≠ j) (hyi : G.Adj y (p.getVert i))
    (hyj : G.Adj y (p.getVert j)) (hg : 4 ≤ G.girth) :
    i + 2 = j ∨ j + 2 = i := by
  have key : ∀ {i j : ℕ}, i ≤ p.length → j ≤ p.length → i < j →
      G.Adj y (p.getVert i) → G.Adj y (p.getVert j) → i + 2 = j := by
    intro i j hi hj hij hyi hyj
    let seg₀ := (p.drop i).take (j - i)
    have hsub : seg₀.IsSubwalk p :=
      (Walk.isSubwalk_take (p.drop i) (j - i)).trans (Walk.isSubwalk_drop p i)
    have hend : (p.drop i).getVert (j - i) = p.getVert j := by
      rw [Walk.drop_getVert, Nat.add_sub_of_le (Nat.le_of_lt hij)]
    have hsegLen : seg₀.length = j - i := by
      dsimp [seg₀]
      rw [Walk.take_length, Walk.drop_length, Nat.min_eq_left (by omega)]
    have hsegGeod₀ := length_eq_dist_of_subwalk hp hsub
    have hsegGeod : seg₀.length = G.dist (p.getVert i) (p.getVert j) :=
      hsegGeod₀.trans (congrArg (G.dist (p.getVert i)) hend)
    have htwo : G.dist (p.getVert i) (p.getVert j) ≤ 2 := by
      let two : G.Walk (p.getVert i) (p.getVert j) :=
        Walk.cons hyi.symm (Walk.cons hyj Walk.nil)
      have := G.dist_le two
      simpa [two] using this
    have hsegPath := seg₀.isPath_of_length_eq_dist hsegGeod₀
    have hySeg : y ∉ seg₀.support := by
      intro hymem
      exact hy (hsub.support_subset hymem)
    have hyEnd : G.Adj ((p.drop i).getVert (j - i)) y := by
      rw [hend]
      exact hyj.symm
    have hendNe : p.getVert i ≠ (p.drop i).getVert (j - i) := by
      intro heq
      have hzero : G.dist (p.getVert i) ((p.drop i).getVert (j - i)) = 0 := by
        simp [heq]
      omega
    have hcycle : ((seg₀.concat hyEnd).concat hyi).IsCycle :=
      hsegPath.concat_two_isCycle_splice hendNe hySeg hyEnd hyi
    have hgLe := G.girth_le_length hcycle
    simp only [Walk.length_concat, hsegLen] at hgLe
    omega
  rcases lt_or_gt_of_ne hij with hij | hji
  · exact Or.inl (key hi hj hij hyi hyj)
  · exact Or.inr (key hj hi hji hyj hyi)
/-- L9: the complete girth-four hard branch. -/
lemma cyclic_girth_four_bound_splice [Nontrivial α] [DecidableRel G.Adj]
    (hconn : G.Connected)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : G.girth = 4) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  let B : Set α := maxEccentricityVertices G
  let f := G.eccSet B
  change f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G
  rw [hg]
  norm_num
  have hfD : f + 1 ≤ G.diam := by
    simpa only [B, f] using
      eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  have hdiamTree := diam_add_one_le_largestInducedTreeSize_splice hconn
  by_cases heasy : f + 2 ≤ G.diam
  · omega
  have hDf : G.diam = f + 1 := by omega
  have hDthree := three_le_diam_of_girth_four_eccSet_pos_splice hconn hfpos hg
  obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
  obtain ⟨b, w, hbw⟩ := G.exists_dist_eq_diam
  obtain ⟨hbB, hwB⟩ :=
    diametral_endpoints_mem_maxEccentricityVertices_splice hconn hbw
  have hfxb : f ≤ G.dist x b := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x b := distToSet_le_dist_of_mem_public (G := G) x hbB
  have hfxw : f ≤ G.dist x w := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x w := distToSet_le_dist_of_mem_public (G := G) x hwB
  obtain ⟨p, hpPath, hpLen⟩ := hconn.exists_path_of_dist b w
  have hpD : p.length = G.diam := hpLen.trans hbw
  have hxNotP : x ∉ p.support := by
    intro hxp
    obtain ⟨i, hiEq, hiLe⟩ := Walk.mem_support_iff_exists_getVert.mp hxp
    have hleft₀ := G.dist_le (p.take i)
    have hleft : G.dist b x ≤ i := by
      simpa [Walk.take_length, Nat.min_eq_left hiLe, hiEq] using hleft₀
    have hright₀ := G.dist_le (p.drop i)
    have hright : G.dist x w ≤ p.length - i := by
      simpa [Walk.drop_length, hiEq] using hright₀
    have hfxb' : f ≤ G.dist b x := by simpa only [G.dist_comm] using hfxb
    omega
  let P : Set α := (p.support.toFinset : Set α)
  have hP : P.Nonempty := by exact ⟨b, by simp [P]⟩
  obtain ⟨k, hkP, q, hqPath, hq⟩ :=
    hconn.exists_path_length_eq_distToSet_splice x hP
  have hkSupport : k ∈ p.support := by simpa [P] using hkP
  have hqPos : 0 < q.length := by
    by_contra hnot
    have hzero : q.length = 0 := Nat.eq_zero_of_not_pos hnot
    have hxk : x = k := q.eq_of_length_eq_zero hzero
    apply hxNotP
    simpa [hxk] using hkSupport
  have hqNotNil : ¬q.Nil := Walk.not_nil_iff_lt_length.mpr hqPos
  have hyK : G.Adj q.penultimate k := q.adj_penultimate hqNotNil
  have hyNotP : q.penultimate ∉ p.support := by
    intro hyP
    have hnot := q.getVert_not_mem_of_length_eq_distToSet hq
      (i := q.length - 1) (by omega)
    apply hnot
    simpa [P] using hyP
  by_cases huniq : ∀ ⦃a : α⦄, a ∈ p.support →
      G.Adj q.penultimate a → a = k
  · have hbound := p.geodesic_unique_attachment_tree_bound_splice
      hpLen hyNotP hkSupport hyK huniq
    omega
  push_neg at huniq
  obtain ⟨a, haP, hya, hak⟩ := huniq
  obtain ⟨i, hiEq, hiLe⟩ := Walk.mem_support_iff_exists_getVert.mp haP
  obtain ⟨j, hjEq, hjLe⟩ := Walk.mem_support_iff_exists_getVert.mp hkSupport
  have hij : i ≠ j := by
    intro hij
    apply hak
    calc
      a = p.getVert i := hiEq.symm
      _ = p.getVert j := by rw [hij]
      _ = k := hjEq
  have hyi : G.Adj q.penultimate (p.getVert i) := by simpa [hiEq] using hya
  have hyj : G.Adj q.penultimate (p.getVert j) := by simpa [hjEq] using hyK
  have hgap := p.geodesic_outside_neighbor_index_gap_two_splice
    hpLen hyNotP hiLe hjLe hij hyi hyj (by omega : 4 ≤ G.girth)
  have hqTwo : 2 ≤ q.length := by
    by_contra hnot
    have hqOne : q.length = 1 := by omega
    have hyEq : q.penultimate = x := by simp [Walk.penultimate, hqOne]
    have hxi : G.Adj x (p.getVert i) := by simpa [hyEq] using hyi
    have hxj : G.Adj x (p.getVert j) := by simpa [hyEq] using hyj
    rcases hgap with hgap | hgap
    · let left : G.Walk x b := Walk.cons hxi (p.take i).reverse
      have hleft₀ := G.dist_le left
      have hleft : G.dist x b ≤ i + 1 := by
        simpa [left, Walk.take_length, Nat.min_eq_left hiLe] using hleft₀
      let right : G.Walk x w := Walk.cons hxj (p.drop j)
      have hright₀ := G.dist_le right
      have hright : G.dist x w ≤ p.length - j + 1 := by
        simpa [right, Walk.drop_length] using hright₀
      omega
    · let left : G.Walk x b := Walk.cons hxj (p.take j).reverse
      have hleft₀ := G.dist_le left
      have hleft : G.dist x b ≤ j + 1 := by
        simpa [left, Walk.take_length, Nat.min_eq_left hjLe] using hleft₀
      let right : G.Walk x w := Walk.cons hxi (p.drop i)
      have hright₀ := G.dist_le right
      have hright : G.dist x w ≤ p.length - i + 1 := by
        simpa [right, Walk.drop_length] using hright₀
      omega
  let x₂ := q.getVert (q.length - 2)
  have hx₂y : G.Adj x₂ q.penultimate := by
    dsimp [x₂, Walk.penultimate]
    have hindex : q.length - 2 + 1 = q.length - 1 := by omega
    simpa only [hindex] using
      q.adj_getVert_succ (i := q.length - 2) (by omega)
  have hx₂NotP : x₂ ∉ p.support := by
    intro hx₂P
    have hnot := q.getVert_not_mem_of_length_eq_distToSet hq
      (i := q.length - 2) (by omega)
    apply hnot
    simpa [P, x₂] using hx₂P
  have hx₂Depth : G.distToSet x₂ P = 2 := by
    have hdepth := q.distToSet_getVert_eq_length_sub_of_nearest
      hconn hkP hq (i := q.length - 2) (by omega)
    dsimp [x₂]
    rw [hdepth]
    omega
  have hx₂No : ∀ ⦃z : α⦄, z ∈ p.support → ¬G.Adj x₂ z := by
    intro z hz hAdj
    have hzP : z ∈ P := by simpa [P] using hz
    have hsetLe := distToSet_le_dist_of_mem_public (G := G) x₂ hzP
    have hdistOne : G.dist x₂ z = 1 := dist_eq_one_iff_adj.mpr hAdj
    rw [hx₂Depth, hdistOne] at hsetLe
    omega
  rcases hgap with hgap | hgap
  · have hiy : G.Adj (p.getVert i) q.penultimate := hyi.symm
    have hyi₂ : G.Adj q.penultimate (p.getVert (i + 2)) := by
      rw [hgap]
      exact hyj
    have hbound := p.geodesic_two_step_reroute_tree_bound_splice
      hpLen (by omega) hyNotP hiy hyi₂ hx₂NotP hx₂y hx₂No
    omega
  · have hjy : G.Adj (p.getVert j) q.penultimate := hyj.symm
    have hyj₂ : G.Adj q.penultimate (p.getVert (j + 2)) := by
      rw [hgap]
      exact hyi
    have hbound := p.geodesic_two_step_reroute_tree_bound_splice
      hpLen (by omega) hyNotP hjy hyj₂ hx₂NotP hx₂y hx₂No
    omega
omit [Fintype α] [DecidableEq α] in
/-- Two ambient paths with the same endpoints and support inside one induced
tree are equal. -/
lemma IsTree.ambient_path_unique_of_support_subset_splice
    {S : Finset α} (hT : (G.induce (S : Set α)).IsTree)
    {u v : α} (p q : G.Walk u v) (hp : p.IsPath) (hq : q.IsPath)
    (hpS : ∀ x ∈ p.support, x ∈ (S : Set α))
    (hqS : ∀ x ∈ q.support, x ∈ (S : Set α)) : p = q := by
  have huS : u ∈ (S : Set α) := hpS u p.start_mem_support
  have hvS : v ∈ (S : Set α) := hpS v p.end_mem_support
  let uS : ↥(S : Set α) := ⟨u, huS⟩
  let vS : ↥(S : Set α) := ⟨v, hvS⟩
  let p₀ := p.induce (S : Set α) hpS
  let q₀ := q.induce (S : Set α) hqS
  let pᵢ : (G.induce (S : Set α)).Walk uS vS :=
    p₀.copy (Subtype.ext (by rfl)) (Subtype.ext (by rfl))
  let qᵢ : (G.induce (S : Set α)).Walk uS vS :=
    q₀.copy (Subtype.ext (by rfl)) (Subtype.ext (by rfl))
  have hp₀ : p₀.IsPath := by
    apply (Walk.map_isPath_iff_of_injective
      (p := p₀)
      (f := (SimpleGraph.Embedding.induce (G := G) (S : Set α)).toHom)
      (SimpleGraph.Embedding.induce (G := G) (S : Set α)).injective).mp
    change (p.induce (S : Set α) hpS).map
      (SimpleGraph.Embedding.induce (G := G) (S : Set α)).toHom |>.IsPath
    rw [Walk.map_induce]
    exact hp
  have hq₀ : q₀.IsPath := by
    apply (Walk.map_isPath_iff_of_injective
      (p := q₀)
      (f := (SimpleGraph.Embedding.induce (G := G) (S : Set α)).toHom)
      (SimpleGraph.Embedding.induce (G := G) (S : Set α)).injective).mp
    change (q.induce (S : Set α) hqS).map
      (SimpleGraph.Embedding.induce (G := G) (S : Set α)).toHom |>.IsPath
    rw [Walk.map_induce]
    exact hq
  have hpᵢ : pᵢ.IsPath := by
    dsimp [pᵢ]
    exact (Walk.isPath_copy p₀ (Subtype.ext (by rfl))
      (Subtype.ext (by rfl))).2 hp₀
  have hqᵢ : qᵢ.IsPath := by
    dsimp [qᵢ]
    exact (Walk.isPath_copy q₀ (Subtype.ext (by rfl))
      (Subtype.ext (by rfl))).2 hq₀
  have heq : pᵢ = qᵢ := by
    exact congrArg Subtype.val
      (hT.IsAcyclic.path_unique ⟨pᵢ, hpᵢ⟩ ⟨qᵢ, hqᵢ⟩)
  have hpMap : pᵢ.map (SimpleGraph.Embedding.induce (G := G)
      (S : Set α)).toHom = p := by
    dsimp [pᵢ, p₀]
    simpa using (Walk.map_induce (s := (S : Set α)) p hpS)
  have hqMap : qᵢ.map (SimpleGraph.Embedding.induce (G := G)
      (S : Set α)).toHom = q := by
    dsimp [qᵢ, q₀]
    simpa using (Walk.map_induce (s := (S : Set α)) q hqS)
  rw [← hpMap, ← hqMap, heq]

/-- Three positive nearest-cycle descents already yield one vertex more than a
retained girth cycle when all three terminal pairs are nontrivial. -/
lemma Walk.three_positive_descents_plus_one_bound_splice
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length) (htPos : 0 < t.length)
    (huv : 1 ≤ G.dist u v) (huw : 1 ≤ G.dist u w)
    (hvw : 1 ≤ G.dist v w) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  have hL8 := Walk.three_positive_descents_L8_dichotomy
    hc hcLength hg hconn p q t hku hkv hkw hp hq ht hpPos hqPos htPos
      (f := 1) huv huw hvw
  have hright : G.girth + 1 ≤
      G.girth - 1 + p.length + q.length + t.length := by omega
  exact (Nat.le_min.mpr ⟨by omega, hright⟩).trans hL8

/-- Two positive nearest-cycle descents whose terminals are distinct yield one
vertex more than a retained girth cycle. -/
lemma Walk.two_positive_descents_plus_one_bound_splice
    {z u ku v kv : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (hpPos : 0 < p.length) (hqPos : 0 < q.length)
    (huv : 1 ≤ G.dist u v) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  have hL8 := Walk.two_positive_descents_L8_dichotomy
    hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos (f := 1) huv
  have hright : G.girth + 1 ≤ G.girth - 1 + p.length + q.length := by omega
  exact (Nat.le_min.mpr ⟨by omega, hright⟩).trans hL8

/-- A sole positive descent yields `girth + 1`, unless L6 forces the selected
terminal distance sum below `girth + 3`. -/
lemma Walk.one_positive_descent_strong_sum_bound_splice
    {z u ku v w : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (hku : ku ∈ c.support)
    (hv : v ∈ c.support) (hw : w ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hpPos : 0 < p.length)
    (hlower : G.girth + 3 ≤ G.dist u v + G.dist u w + G.dist v w) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  have htree := Walk.one_descent_largestInducedTreeSize
    hc hcLength hg hconn p hku hp hpPos
  by_cases hpTwo : 2 ≤ p.length
  · omega
  · have hpOne : p.length = 1 := by omega
    have hL6 := hc.three_arc_inequality_splice hconn p
      (Walk.nil : G.Walk v v) (Walk.nil : G.Walk w w) hku hv hw
    rw [hcLength] at hL6
    simp at hL6
    omega

/-- Strong-sum L8 dispatcher.  If three terminals have pairwise positive
separation and total pairwise distance at least `girth + 3`, their nearest-cycle
descents force an induced tree on at least `girth + 1` vertices. -/
lemma Walk.three_descents_strong_sum_bound_splice
    {z u ku v kv w kw : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hg : 5 ≤ G.girth) (hconn : G.Connected)
    (p : G.Walk u ku) (q : G.Walk v kv) (t : G.Walk w kw)
    (hku : ku ∈ c.support) (hkv : kv ∈ c.support) (hkw : kw ∈ c.support)
    (hp : p.length = G.distToSet u (c.support.toFinset : Set α))
    (hq : q.length = G.distToSet v (c.support.toFinset : Set α))
    (ht : t.length = G.distToSet w (c.support.toFinset : Set α))
    (huv : 1 ≤ G.dist u v) (huw : 1 ≤ G.dist u w)
    (hvw : 1 ≤ G.dist v w)
    (hlower : G.girth + 3 ≤ G.dist u v + G.dist u w + G.dist v w) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  by_cases hpPos : 0 < p.length
  · by_cases hqPos : 0 < q.length
    · by_cases htPos : 0 < t.length
      · exact Walk.three_positive_descents_plus_one_bound_splice
          hc hcLength hg hconn p q t hku hkv hkw hp hq ht hpPos hqPos htPos
            huv huw hvw
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        exact Walk.two_positive_descents_plus_one_bound_splice
          hc hcLength hg hconn p q hku hkv hp hq hpPos hqPos huv
    · have hqZero : q.length = 0 := Nat.eq_zero_of_not_pos hqPos
      have hvEq : v = kv := q.eq_of_length_eq_zero hqZero
      have hvCycle : v ∈ c.support := by simpa [hvEq] using hkv
      by_cases htPos : 0 < t.length
      · exact Walk.two_positive_descents_plus_one_bound_splice
          hc hcLength hg hconn p t hku hkw hp ht hpPos htPos huw
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact Walk.one_positive_descent_strong_sum_bound_splice
          hc hcLength hg hconn p hku hvCycle hwCycle hp hpPos hlower
  · have hpZero : p.length = 0 := Nat.eq_zero_of_not_pos hpPos
    have huEq : u = ku := p.eq_of_length_eq_zero hpZero
    have huCycle : u ∈ c.support := by simpa [huEq] using hku
    by_cases hqPos : 0 < q.length
    · by_cases htPos : 0 < t.length
      · exact Walk.two_positive_descents_plus_one_bound_splice
          hc hcLength hg hconn q t hkv hkw hq ht hqPos htPos hvw
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        exact Walk.one_positive_descent_strong_sum_bound_splice
          hc hcLength hg hconn q hkv huCycle hwCycle hq hqPos
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
    · have hqZero : q.length = 0 := Nat.eq_zero_of_not_pos hqPos
      have hvEq : v = kv := q.eq_of_length_eq_zero hqZero
      have hvCycle : v ∈ c.support := by simpa [hvEq] using hkv
      by_cases htPos : 0 < t.length
      · exact Walk.one_positive_descent_strong_sum_bound_splice
          hc hcLength hg hconn t hkw huCycle hvCycle ht htPos
            (by simpa only [G.dist_comm, add_comm, add_left_comm, add_assoc] using hlower)
      · have htZero : t.length = 0 := Nat.eq_zero_of_not_pos htPos
        have hwEq : w = kw := t.eq_of_length_eq_zero htZero
        have hwCycle : w ∈ c.support := by simpa [hwEq] using hkw
        have hroot := hc.sum_three_dist_le_length_splice huCycle hvCycle hwCycle
        rw [hcLength] at hroot
        omega

omit [Fintype α] in
/-- If a girth-realizing cycle covers every vertex, each arc of length at most
half the cycle is geodesic.  The proof deletes a cycle vertex outside a
hypothetical shortcut and uses uniqueness of paths in the remaining induced
tree. -/
lemma Walk.IsCycle.take_geodesic_of_vertex_cover_splice
    {z : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hconn : G.Connected)
    (hcover : ∀ x : α, x ∈ c.support) {h : ℕ}
    (hpos : 0 < h) (hhalf : 2 * h ≤ c.length) :
    G.dist z (c.getVert h) = h := by
  have hlt : h < c.length := by omega
  let short : G.Walk z (c.getVert h) := c.take h
  have hshortLen : short.length = h := by
    dsimp [short]
    rw [Walk.take_length, Nat.min_eq_left (Nat.le_of_lt hlt)]
  have hdistLe : G.dist z (c.getVert h) ≤ h := by
    simpa [hshortLen] using G.dist_le short
  by_contra hne
  have hdistLt : G.dist z (c.getVert h) < h := by omega
  obtain ⟨p, hpPath, hpLen⟩ := hconn.exists_path_of_dist z (c.getVert h)
  have hdropPos : 0 < (c.drop h).length := by
    rw [Walk.drop_length]
    omega
  have hshortPath : short.IsPath := by
    have hcycSplit : ((c.take h).append (c.drop h)).IsCycle := by
      rw [Walk.append_take_drop_eq]
      exact hc
    dsimp [short]
    exact hcycSplit.isPath_of_append_left
      (Walk.not_nil_iff_lt_length.mpr hdropPos)
  let C := c.support.toFinset
  let P := p.support.toFinset
  let A := short.support.toFinset
  have hcardC : C.card = c.length := by
    simpa [C] using hc.card_support_toFinset_eq_length_splice
  have hcardP : P.card = p.length + 1 := by
    dsimp [P]
    rw [List.toFinset_card_of_nodup hpPath.support_nodup, Walk.length_support]
  have hcardA : A.card = h + 1 := by
    dsimp [A]
    rw [List.toFinset_card_of_nodup hshortPath.support_nodup,
      Walk.length_support, hshortLen]
  have hzr : z ≠ c.getVert h := by
    intro heq
    have hidx : (0 : ℕ) = h := by
      apply hc.getVert_injOn'
      · simp only [Set.mem_setOf_eq]
        omega
      · simp only [Set.mem_setOf_eq]
        omega
      · simpa using heq
    omega
  have hpairSub : ({z, c.getVert h} : Finset α) ⊆ P ∩ A := by
    intro y hy
    simp only [Finset.mem_insert, Finset.mem_singleton] at hy
    rcases hy with rfl | rfl
    · exact Finset.mem_inter.mpr ⟨by simp [P], by simp [A, short]⟩
    · exact Finset.mem_inter.mpr ⟨by simp [P], by simp [A, short]⟩
  have hcardInter : 2 ≤ (P ∩ A).card := by
    have hle := Finset.card_le_card hpairSub
    simpa [hzr] using hle
  have hcardUnion := Finset.card_union_add_card_inter P A
  have hunionLt : (P ∪ A).card < C.card := by
    rw [hcardC]
    omega
  have hnotSub : ¬C ⊆ P ∪ A := by
    intro hsub
    have := Finset.card_le_card hsub
    omega
  obtain ⟨erase, hEraseC, hEraseUnion⟩ := Finset.not_subset.mp hnotSub
  have hEraseP : erase ∉ P := by
    intro he
    exact hEraseUnion (Finset.mem_union_left A he)
  have hEraseA : erase ∉ A := by
    intro he
    exact hEraseUnion (Finset.mem_union_right P he)
  have hEraseCycle : erase ∈ c.support := by simpa [C] using hEraseC
  let rot := c.rotate hEraseCycle
  let base := rot.tail.dropLast
  have hbaseCert := hc.erase_vertex_path_certificate_splice hEraseCycle hcLength
  change base.IsPath ∧
      base.support.toFinset = c.support.toFinset.erase erase ∧
      (G.induce (base.support.toFinset : Set α)).IsTree ∧
      base.support.toFinset.card = c.length - 1 at hbaseCert
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, _⟩
  have htree :
      (G.induce ((C.erase erase : Finset α) : Set α)).IsTree := by
    change (G.induce ((c.support.toFinset.erase erase : Finset α) : Set α)).IsTree
    rw [← hbaseSupport]
    exact hbaseTree
  have hpS : ∀ y ∈ p.support, y ∈ ((C.erase erase : Finset α) : Set α) := by
    intro y hy
    change y ∈ C.erase erase
    apply Finset.mem_erase.mpr
    constructor
    · intro hye
      subst y
      exact hEraseP (by simpa [P] using hy)
    · simpa [C] using hcover y
  have hshortS : ∀ y ∈ short.support,
      y ∈ ((C.erase erase : Finset α) : Set α) := by
    intro y hy
    change y ∈ C.erase erase
    apply Finset.mem_erase.mpr
    constructor
    · intro hye
      subst y
      exact hEraseA (by simpa [A] using hy)
    · have hyC := (Walk.isSubwalk_take c h).support_subset hy
      simpa [C] using hyC
  have heq := htree.ambient_path_unique_of_support_subset_splice
    p short hpPath hshortPath hpS hshortS
  have hlenEq := congrArg Walk.length heq
  omega

/-- A girth cycle covering the whole vertex set is the whole graph: every
vertex is peripheral, hence the eccentricity of the periphery is zero. -/
lemma Walk.IsCycle.eccSet_periphery_eq_zero_of_vertex_cover_splice
    {z : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hconn : G.Connected)
    (hcover : ∀ x : α, x ∈ c.support) :
    G.eccSet (maxEccentricityVertices G) = 0 := by
  letI : Nonempty α := ⟨z⟩
  let H := c.length / 2
  have hHpos : 0 < H := by
    dsimp [H]
    have := hc.three_le_length
    omega
  have hhalf : 2 * H ≤ c.length := by
    dsimp [H]
    omega
  have hpairUpper : ∀ u v : α, G.dist u v ≤ H := by
    intro u v
    have hs := hc.sum_three_dist_le_length_splice
      (hcover u) (hcover v) (hcover u)
    have hself : G.dist u u = 0 := by simp
    have hsym : G.dist v u = G.dist u v := G.dist_comm
    rw [hself, add_zero, hsym] at hs
    dsimp [H]
    omega
  obtain ⟨b, w, hbw⟩ := G.exists_dist_eq_diam
  have hdiamLe : G.diam ≤ H := by
    rw [← hbw]
    exact hpairUpper b w
  have hzHalf : G.dist z (c.getVert H) = H :=
    hc.take_geodesic_of_vertex_cover_splice hcLength hconn hcover hHpos hhalf
  have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
  have hdiamGe : H ≤ G.diam := by
    rw [← hzHalf]
    exact dist_le_diam hfinite
  have hdiam : G.diam = H := Nat.le_antisymm hdiamLe hdiamGe
  have hperipheral : ∀ u : α, u ∈ maxEccentricityVertices G := by
    intro u
    have hu : u ∈ c.support := hcover u
    let rot := c.rotate hu
    have hrotCycle : rot.IsCycle := by
      dsimp [rot]
      exact hc.rotate hu
    have hrotLength : rot.length = G.girth := by
      dsimp [rot]
      exact (c.length_rotate_splice hu).trans hcLength
    have hrotCover : ∀ x : α, x ∈ rot.support := by
      intro x
      dsimp [rot]
      exact (c.mem_support_rotate_iff hu).mpr (hcover x)
    have hrotHalf : 2 * H ≤ rot.length := by
      rw [hrotLength, ← hcLength]
      exact hhalf
    have hur : G.dist u (rot.getVert H) = H :=
      hrotCycle.take_geodesic_of_vertex_cover_splice
        hrotLength hconn hrotCover hHpos hrotHalf
    have hdiamPair : G.dist u (rot.getVert H) = G.diam := by
      rw [hur, hdiam]
    exact (diametral_endpoints_mem_maxEccentricityVertices_splice
      hconn hdiamPair).1
  let B : Set α := maxEccentricityVertices G
  have hdistZero : ∀ u : α, G.distToSet u B = 0 := by
    intro u
    apply Nat.eq_zero_of_le_zero
    have hle := distToSet_le_dist_of_mem_public (G := G) u (hperipheral u)
    simpa [B] using hle
  have himage : Finset.univ.image (fun u : α => G.distToSet u B) = {0} := by
    ext n
    simp [hdistZero]
    omega
  unfold eccSet
  rw [himage]
  simp

omit [Fintype α] in
/-- A half-cycle arc remains geodesic after adjoining one vertex with a unique
attachment at the initial cycle vertex. -/
lemma Walk.IsCycle.take_geodesic_of_unique_one_vertex_extension_splice
    {z x : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hconn : G.Connected)
    (hxOut : x ∉ c.support)
    (hcover : ∀ y : α, y ∈ c.support ∨ y = x)
    (hxz : G.Adj x z)
    (hxUnique : ∀ ⦃y : α⦄, y ∈ c.support → G.Adj x y → y = z)
    {h : ℕ} (hpos : 0 < h) (hhalf : 2 * h ≤ c.length) :
    G.dist z (c.getVert h) = h := by
  have hlt : h < c.length := by omega
  let short : G.Walk z (c.getVert h) := c.take h
  have hshortLen : short.length = h := by
    dsimp [short]
    rw [Walk.take_length, Nat.min_eq_left (Nat.le_of_lt hlt)]
  have hdistLe : G.dist z (c.getVert h) ≤ h := by
    simpa [hshortLen] using G.dist_le short
  by_contra hne
  have hdistLt : G.dist z (c.getVert h) < h := by omega
  obtain ⟨p, hpPath, hpLen⟩ := hconn.exists_path_of_dist z (c.getVert h)
  have hdropPos : 0 < (c.drop h).length := by
    rw [Walk.drop_length]
    omega
  have hshortPath : short.IsPath := by
    have hcycSplit : ((c.take h).append (c.drop h)).IsCycle := by
      rw [Walk.append_take_drop_eq]
      exact hc
    dsimp [short]
    exact hcycSplit.isPath_of_append_left
      (Walk.not_nil_iff_lt_length.mpr hdropPos)
  let C := c.support.toFinset
  let P := p.support.toFinset
  let A := short.support.toFinset
  have hcardC : C.card = c.length := by
    simpa [C] using hc.card_support_toFinset_eq_length_splice
  have hcardP : P.card = p.length + 1 := by
    dsimp [P]
    rw [List.toFinset_card_of_nodup hpPath.support_nodup, Walk.length_support]
  have hcardA : A.card = h + 1 := by
    dsimp [A]
    rw [List.toFinset_card_of_nodup hshortPath.support_nodup,
      Walk.length_support, hshortLen]
  have hzr : z ≠ c.getVert h := by
    intro heq
    have hidx : (0 : ℕ) = h := by
      apply hc.getVert_injOn'
      · simp only [Set.mem_setOf_eq]
        omega
      · simp only [Set.mem_setOf_eq]
        omega
      · simpa using heq
    omega
  have hpairSub : ({z, c.getVert h} : Finset α) ⊆ P ∩ A := by
    intro y hy
    simp only [Finset.mem_insert, Finset.mem_singleton] at hy
    rcases hy with rfl | rfl
    · exact Finset.mem_inter.mpr ⟨by simp [P], by simp [A, short]⟩
    · exact Finset.mem_inter.mpr ⟨by simp [P], by simp [A, short]⟩
  have hcardInter : 2 ≤ (P ∩ A).card := by
    have hle := Finset.card_le_card hpairSub
    simpa [hzr] using hle
  have hcardUnion := Finset.card_union_add_card_inter P A
  have hunionLt : (P ∪ A).card < C.card := by
    rw [hcardC]
    omega
  have hnotSub : ¬C ⊆ P ∪ A := by
    intro hsub
    have := Finset.card_le_card hsub
    omega
  obtain ⟨erase, hEraseC, hEraseUnion⟩ := Finset.not_subset.mp hnotSub
  have hEraseP : erase ∉ P := by
    intro he
    exact hEraseUnion (Finset.mem_union_left A he)
  have hEraseA : erase ∉ A := by
    intro he
    exact hEraseUnion (Finset.mem_union_right P he)
  have hEraseCycle : erase ∈ c.support := by simpa [C] using hEraseC
  let rot := c.rotate hEraseCycle
  let base := rot.tail.dropLast
  have hbaseCert := hc.erase_vertex_path_certificate_splice hEraseCycle hcLength
  change base.IsPath ∧
      base.support.toFinset = c.support.toFinset.erase erase ∧
      (G.induce (base.support.toFinset : Set α)).IsTree ∧
      base.support.toFinset.card = c.length - 1 at hbaseCert
  rcases hbaseCert with ⟨_, hbaseSupport, hbaseTree, _⟩
  have hbaseTree' :
      (G.induce ((C.erase erase : Finset α) : Set α)).IsTree := by
    change (G.induce ((c.support.toFinset.erase erase : Finset α) : Set α)).IsTree
    rw [← hbaseSupport]
    exact hbaseTree
  have hxNotBase : x ∉ C.erase erase := by
    intro hx
    exact hxOut (by simpa [C] using (Finset.mem_of_mem_erase hx))
  have hzBase : z ∈ C.erase erase := by
    apply Finset.mem_erase.mpr
    constructor
    · intro hze
      subst erase
      exact hEraseA (by simp [A, short])
    · simp [C]
  have hfullTree := hbaseTree'.induce_insert_of_unique_adj
    hxNotBase hzBase hxz (by
      intro y hy hxy
      apply hxUnique
      · have hyC : y ∈ C := Finset.mem_of_mem_erase (by simpa using hy)
        simpa [C] using hyC
      · exact hxy)
  let S : Finset α := insert x (C.erase erase)
  have hpS : ∀ y ∈ p.support, y ∈ (S : Set α) := by
    intro y hy
    change y ∈ S
    rcases hcover y with hyC | rfl
    · apply Finset.mem_insert.mpr
      right
      apply Finset.mem_erase.mpr
      constructor
      · intro hye
        subst y
        exact hEraseP (by simpa [P] using hy)
      · simpa [C] using hyC
    · exact Finset.mem_insert_self _ _
  have hshortS : ∀ y ∈ short.support, y ∈ (S : Set α) := by
    intro y hy
    change y ∈ S
    apply Finset.mem_insert.mpr
    right
    apply Finset.mem_erase.mpr
    constructor
    · intro hye
      subst y
      exact hEraseA (by simpa [A] using hy)
    · have hyC := (Walk.isSubwalk_take c h).support_subset hy
      simpa [C] using hyC
  have htreeS : (G.induce (S : Set α)).IsTree := by
    simpa [S] using hfullTree
  have heq := htreeS.ambient_path_unique_of_support_subset_splice
    p short hpPath hshortPath hpS hshortS
  have hlenEq := congrArg Walk.length heq
  omega

omit [Fintype α] in
/-- In a one-vertex extension with a unique attachment, the pendant vertex is
one step farther from a half-cycle endpoint than the attachment vertex. -/
lemma Walk.IsCycle.dist_pendant_getVert_of_unique_one_vertex_extension_splice
    {z x : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hconn : G.Connected)
    (hxOut : x ∉ c.support)
    (hcover : ∀ y : α, y ∈ c.support ∨ y = x)
    (hxz : G.Adj x z)
    (hxUnique : ∀ ⦃y : α⦄, y ∈ c.support → G.Adj x y → y = z)
    {h : ℕ} (hpos : 0 < h) (hhalf : 2 * h ≤ c.length) :
    G.dist x (c.getVert h) = h + 1 := by
  have hzr := hc.take_geodesic_of_unique_one_vertex_extension_splice
    hcLength hconn hxOut hcover hxz hxUnique hpos hhalf
  have hlt : h < c.length := by omega
  let short : G.Walk z (c.getVert h) := c.take h
  have hshortLen : short.length = h := by
    dsimp [short]
    rw [Walk.take_length, Nat.min_eq_left (Nat.le_of_lt hlt)]
  let xp : G.Walk x (c.getVert h) := Walk.cons hxz short
  have hupper₀ := G.dist_le xp
  have hupper : G.dist x (c.getVert h) ≤ h + 1 := by
    simpa [xp, hshortLen] using hupper₀
  have hxr : x ≠ c.getVert h := by
    intro heq
    apply hxOut
    rw [heq]
    exact c.getVert_mem_support h
  obtain ⟨p, _, hpLen⟩ := hconn.exists_path_of_dist x (c.getVert h)
  have hpNotNil : ¬p.Nil := not_nil_of_ne hxr
  have huniqAll : ∀ ⦃y : α⦄, G.Adj x y → y = z := by
    intro y hxy
    rcases hcover y with hyC | rfl
    · exact hxUnique hyC hxy
    · exact (G.loopless _ hxy).elim
  have hsnd : p.snd = z := huniqAll (p.adj_snd hpNotNil)
  have htailDist₀ := G.dist_le p.tail
  have htailDist : G.dist z (c.getVert h) ≤ p.tail.length := by
    simpa [hsnd] using htailDist₀
  have htailLen : p.tail.length + 1 = p.length :=
    p.length_tail_add_one hpNotNil
  omega

/-- Global strong-sum closure: an eccentricity realizer together with a
diametral pair has enough total separation to invoke the strong L8 dispatcher. -/
lemma cyclic_strong_terminal_sum_bound_splice [Nontrivial α]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : 5 ≤ G.girth)
    (hsum : G.girth + 3 ≤
      2 * G.eccSet (maxEccentricityVertices G) + G.diam) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  let B : Set α := maxEccentricityVertices G
  let f := G.eccSet B
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr hcyc
  have hcLength : c.length = G.girth := hgirth.symm
  have hcycleSet : ((c.support.toFinset : Finset α) : Set α).Nonempty :=
    ⟨z, by simp⟩
  obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
  obtain ⟨b, w, hbw⟩ := G.exists_dist_eq_diam
  obtain ⟨hbB, hwB⟩ :=
    diametral_endpoints_mem_maxEccentricityVertices_splice hconn hbw
  have hfxb : f ≤ G.dist x b := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x b := distToSet_le_dist_of_mem_public (G := G) x hbB
  have hfxw : f ≤ G.dist x w := by
    calc
      f = G.distToSet x B := hx.symm
      _ ≤ G.dist x w := distToSet_le_dist_of_mem_public (G := G) x hwB
  have hfD : f + 1 ≤ G.diam := by
    simpa only [B, f] using
      eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  have hbwOne : 1 ≤ G.dist b w := by rw [hbw]; omega
  have hxbOne : 1 ≤ G.dist x b := by
    have hfOne : 1 ≤ f := by simpa only [B, f] using hfpos
    omega
  have hxwOne : 1 ≤ G.dist x w := by
    have hfOne : 1 ≤ f := by simpa only [B, f] using hfpos
    omega
  have hlower : G.girth + 3 ≤
      G.dist x b + G.dist x w + G.dist b w := by
    rw [hbw]
    have hsum' : G.girth + 3 ≤ 2 * f + G.diam := by
      simpa only [B, f] using hsum
    omega
  obtain ⟨kx, hkx, p, _, hp⟩ :=
    hconn.exists_path_length_eq_distToSet_splice x hcycleSet
  obtain ⟨kb, hkb, q, _, hq⟩ :=
    hconn.exists_path_length_eq_distToSet_splice b hcycleSet
  obtain ⟨kw, hkw, t, _, ht⟩ :=
    hconn.exists_path_length_eq_distToSet_splice w hcycleSet
  have hkx' : kx ∈ c.support := by simpa using hkx
  have hkb' : kb ∈ c.support := by simpa using hkb
  have hkw' : kw ∈ c.support := by simpa using hkw
  exact Walk.three_descents_strong_sum_bound_splice
    hc hcLength hg hconn p q t hkx' hkb' hkw' hp hq ht
      hxbOne hxwOne hbwOne hlower

/-- The exceptional five-cycle with one pendant vertex has periphery eccentricity
at most one.  Its pendant and the two opposite cycle vertices are peripheral. -/
lemma Walk.IsCycle.eccSet_periphery_le_one_of_unique_one_vertex_extension_five_splice
    {z x : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hcFive : c.length = 5)
    (hconn : G.Connected)
    (hxOut : x ∉ c.support)
    (hcover : ∀ y : α, y ∈ c.support ∨ y = x)
    (hxz : G.Adj x z)
    (hxUnique : ∀ ⦃y : α⦄, y ∈ c.support → G.Adj x y → y = z) :
    G.eccSet (maxEccentricityVertices G) ≤ 1 := by
  letI : Nonempty α := ⟨x⟩
  have hdist2 : G.dist x (c.getVert 2) = 3 := by
    have h := hc.dist_pendant_getVert_of_unique_one_vertex_extension_splice
      hcLength hconn hxOut hcover hxz hxUnique (h := 2) (by omega) (by omega)
    omega
  have hcr : c.reverse.IsCycle := hc.reverse
  have hcrLength : c.reverse.length = G.girth := by
    rw [Walk.length_reverse]
    exact hcLength
  have hxOutR : x ∉ c.reverse.support := by simpa using hxOut
  have hcoverR : ∀ y : α, y ∈ c.reverse.support ∨ y = x := by
    intro y
    rcases hcover y with hy | hy
    · exact Or.inl (by simpa using hy)
    · exact Or.inr hy
  have hxUniqueR : ∀ ⦃y : α⦄, y ∈ c.reverse.support → G.Adj x y → y = z := by
    intro y hy hxy
    apply hxUnique (by simpa using hy) hxy
  have hdistRev : G.dist x (c.reverse.getVert 2) = 3 := by
    have h := hcr.dist_pendant_getVert_of_unique_one_vertex_extension_splice
      hcrLength hconn hxOutR hcoverR hxz hxUniqueR
        (h := 2) (by omega) (by simp [hcFive])
    omega
  have hrevVert : c.reverse.getVert 2 = c.getVert 3 := by
    rw [Walk.getVert_reverse, hcFive]
  have hdist3 : G.dist x (c.getVert 3) = 3 := by
    rw [← hrevVert]
    exact hdistRev
  have hcyclePair : ∀ ⦃u v : α⦄, u ∈ c.support → v ∈ c.support →
      G.dist u v ≤ 2 := by
    intro u v hu hv
    have hs := hc.sum_three_dist_le_length_splice hu hv hu
    have hself : G.dist u u = 0 := by simp
    have hsym : G.dist v u = G.dist u v := G.dist_comm
    rw [hself, add_zero, hsym, hcFive] at hs
    omega
  have hxzDist : G.dist x z = 1 := dist_eq_one_iff_adj.mpr hxz
  have hpairUpper : ∀ u v : α, G.dist u v ≤ 3 := by
    intro u v
    rcases hcover u with hu | hu
    · rcases hcover v with hv | hv
      · exact (hcyclePair hu hv).trans (by omega)
      · rw [hv, G.dist_comm]
        have htri := hconn.dist_triangle (u := x) (v := z) (w := u)
        have hzu := hcyclePair c.start_mem_support hu
        omega
    · rcases hcover v with hv | hv
      · rw [hu]
        have htri := hconn.dist_triangle (u := x) (v := z) (w := v)
        have hzv := hcyclePair c.start_mem_support hv
        omega
      · simp [hu, hv]
  obtain ⟨b, w, hbw⟩ := G.exists_dist_eq_diam
  have hdiamLe : G.diam ≤ 3 := by
    rw [← hbw]
    exact hpairUpper b w
  have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
  have hdiamGe : 3 ≤ G.diam := by
    rw [← hdist2]
    exact dist_le_diam hfinite
  have hdiam : G.diam = 3 := Nat.le_antisymm hdiamLe hdiamGe
  have hpair2 : G.dist x (c.getVert 2) = G.diam := by omega
  have hpair3 : G.dist x (c.getVert 3) = G.diam := by omega
  have hxB : x ∈ maxEccentricityVertices G :=
    (diametral_endpoints_mem_maxEccentricityVertices_splice hconn hpair2).1
  have h2B : c.getVert 2 ∈ maxEccentricityVertices G :=
    (diametral_endpoints_mem_maxEccentricityVertices_splice hconn hpair2).2
  have h3B : c.getVert 3 ∈ maxEccentricityVertices G :=
    (diametral_endpoints_mem_maxEccentricityVertices_splice hconn hpair3).2
  let B : Set α := maxEccentricityVertices G
  have hpoint : ∀ v : α, G.distToSet v B ≤ 1 := by
    intro v
    rcases hcover v with hvC | hvx
    · obtain ⟨i, hi, hiv⟩ := hc.exists_index_lt_getVert_splice hvC
      rw [hcFive] at hi
      subst v
      interval_cases i
      · have hle := distToSet_le_dist_of_mem_public (G := G) (c.getVert 0) hxB
        have hd : G.dist (c.getVert 0) x = 1 := by
          apply dist_eq_one_iff_adj.mpr
          simpa using hxz.symm
        exact hle.trans_eq hd
      · have hle := distToSet_le_dist_of_mem_public (G := G) (c.getVert 1) h2B
        have hd : G.dist (c.getVert 1) (c.getVert 2) = 1 :=
          dist_eq_one_iff_adj.mpr (c.adj_getVert_succ (by omega))
        simpa [B, hd] using hle
      · have hle := distToSet_le_dist_of_mem_public (G := G) (c.getVert 2) h2B
        have hzero : G.distToSet (c.getVert 2) B = 0 := by simpa [B] using hle
        omega
      · have hle := distToSet_le_dist_of_mem_public (G := G) (c.getVert 3) h3B
        have hzero : G.distToSet (c.getVert 3) B = 0 := by simpa [B] using hle
        omega
      · have hle := distToSet_le_dist_of_mem_public (G := G) (c.getVert 4) h3B
        have hd : G.dist (c.getVert 4) (c.getVert 3) = 1 :=
          dist_eq_one_iff_adj.mpr (c.adj_getVert_succ (by omega)).symm
        simpa [B, hd] using hle
    · rw [hvx]
      have hle := distToSet_le_dist_of_mem_public (G := G) x hxB
      have hzero : G.distToSet x B = 0 := by simpa [B] using hle
      omega
  obtain ⟨v, hv⟩ := exists_eccSet_witness_splice (G := G) B
  rw [← hv]
  exact hpoint v

/-- Positive distance from the periphery forces every girth cycle to omit a
vertex; otherwise the cycle-cover lemma makes every vertex peripheral. -/
lemma Walk.IsCycle.exists_not_mem_support_of_eccSet_pos_splice
    {z : α} {c : G.Walk z z} (hc : c.IsCycle)
    (hcLength : c.length = G.girth) (hconn : G.Connected)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G)) :
    ∃ x : α, x ∉ c.support := by
  by_contra hno
  simp only [not_exists, not_not] at hno
  have hzero := hc.eccSet_periphery_eq_zero_of_vertex_cover_splice
    hcLength hconn hno
  omega

/-- L10, residue `q = 1`: one nontrivial nearest-cycle descent adds the one
vertex needed beyond a cycle with one vertex erased. -/
lemma cyclic_residue_one_bound_splice [Nontrivial α]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic) (hg : 5 ≤ G.girth)
    (hfEq : G.eccSet (maxEccentricityVertices G) = G.girth / 3) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  have hfpos : 0 < G.eccSet (maxEccentricityVertices G) := by
    rw [hfEq]
    omega
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr hcyc
  have hcLength : c.length = G.girth := hgirth.symm
  obtain ⟨x, hxOut⟩ :=
    hc.exists_not_mem_support_of_eccSet_pos_splice hcLength hconn hfpos
  have hcycleSet : ((c.support.toFinset : Finset α) : Set α).Nonempty :=
    ⟨z, by simp⟩
  obtain ⟨kx, hkx, p, _, hp⟩ :=
    hconn.exists_path_length_eq_distToSet_splice x hcycleSet
  have hkx' : kx ∈ c.support := by simpa using hkx
  have hpPos : 0 < p.length := by
    by_contra hnot
    have hpZero : p.length = 0 := Nat.eq_zero_of_not_pos hnot
    have hxk : x = kx := p.eq_of_length_eq_zero hpZero
    apply hxOut
    simpa [hxk] using hkx'
  have htree := Walk.one_descent_largestInducedTreeSize
    hc hcLength hg hconn p hkx' hp hpPos
  omega

/-- L10, residue `q = 2`: this is the sole class `girth = 3m+2` and
`eccSet(periphery) = m+1`.  Strong terminal separation closes large diameter;
the remaining equality case is closed by two outside descents or the explicit
one-pendant metric. -/
lemma cyclic_residue_two_bound_splice [Nontrivial α]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic) (hg : 5 ≤ G.girth)
    {m : ℕ} (hgEq : G.girth = 3 * m + 2)
    (hfEq : G.eccSet (maxEccentricityVertices G) = m + 1) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  have hmPos : 0 < m := by omega
  have hfpos : 0 < G.eccSet (maxEccentricityVertices G) := by
    rw [hfEq]
    omega
  have htarget :
      G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) =
        G.girth + 1 := by
    rw [hgEq, hfEq]
    omega
  rw [htarget]
  have hfD :=
    eccSet_maxEccentricityVertices_add_one_le_diam_splice hconn hfpos
  by_cases hDstrong : m + 3 ≤ G.diam
  · have hsum : G.girth + 3 ≤
        2 * G.eccSet (maxEccentricityVertices G) + G.diam := by
      rw [hgEq, hfEq]
      omega
    exact cyclic_strong_terminal_sum_bound_splice
      hconn hcyc hfpos hg hsum
  have hD : G.diam = m + 2 := by
    rw [hfEq] at hfD
    omega
  obtain ⟨z, c, hc, hgirth⟩ := G.exists_girth_eq_length.mpr hcyc
  have hcLength : c.length = G.girth := hgirth.symm
  obtain ⟨x, hxOut⟩ :=
    hc.exists_not_mem_support_of_eccSet_pos_splice hcLength hconn hfpos
  have hcycleSet : ((c.support.toFinset : Finset α) : Set α).Nonempty :=
    ⟨z, by simp⟩
  obtain ⟨kx, hkx, p, _, hp⟩ :=
    hconn.exists_path_length_eq_distToSet_splice x hcycleSet
  have hkx' : kx ∈ c.support := by simpa using hkx
  have hpPos : 0 < p.length := by
    by_contra hnot
    have hpZero : p.length = 0 := Nat.eq_zero_of_not_pos hnot
    have hxk : x = kx := p.eq_of_length_eq_zero hpZero
    apply hxOut
    simpa [hxk] using hkx'
  by_cases hpTwo : 2 ≤ p.length
  · have htree := Walk.one_descent_largestInducedTreeSize
      hc hcLength hg hconn p hkx' hp hpPos
    omega
  have hpOne : p.length = 1 := by omega
  by_cases hsecond : ∃ y : α, y ∉ c.support ∧ y ≠ x
  · obtain ⟨y, hyOut, hyx⟩ := hsecond
    obtain ⟨ky, hky, q, _, hq⟩ :=
      hconn.exists_path_length_eq_distToSet_splice y hcycleSet
    have hky' : ky ∈ c.support := by simpa using hky
    have hqPos : 0 < q.length := by
      by_contra hnot
      have hqZero : q.length = 0 := Nat.eq_zero_of_not_pos hnot
      have hyk : y = ky := q.eq_of_length_eq_zero hqZero
      apply hyOut
      simpa [hyk] using hky'
    have hxyOne : 1 ≤ G.dist x y := hconn.pos_dist_of_ne hyx.symm
    exact Walk.two_positive_descents_plus_one_bound_splice
      hc hcLength hg hconn p q hkx' hky' hp hq hpPos hqPos hxyOne
  have hcover : ∀ y : α, y ∈ c.support ∨ y = x := by
    intro y
    by_cases hy : y ∈ c.support
    · exact Or.inl hy
    · right
      by_contra hyx
      exact hsecond ⟨y, hy, hyx⟩
  obtain ⟨hpPen, _, hpAdj, hpUnique⟩ :=
    Walk.nearest_cycle_dropLast_unique_attachment
      hc hcLength hg hconn p hkx' hp hpPos
  have hpen : p.penultimate = x := by
    change p.getVert (p.length - 1) = x
    rw [hpOne]
    simp
  have hxkx : G.Adj x kx := by simpa [hpen] using hpAdj
  have hxUnique : ∀ ⦃y : α⦄, y ∈ c.support → G.Adj x y → y = kx := by
    intro y hy hxy
    have hAdj : G.Adj p.penultimate y := by simpa [hpen] using hxy
    exact (hpUnique hpPen (by simpa using hy) hAdj).2
  let r := c.rotate hkx'
  have hrCycle : r.IsCycle := by
    dsimp [r]
    exact hc.rotate hkx'
  have hrLength : r.length = G.girth := by
    dsimp [r]
    exact (c.length_rotate_splice hkx').trans hcLength
  have hxOutR : x ∉ r.support := by
    intro hx
    apply hxOut
    dsimp [r] at hx
    exact (c.mem_support_rotate_iff hkx').mp hx
  have hcoverR : ∀ y : α, y ∈ r.support ∨ y = x := by
    intro y
    rcases hcover y with hy | hy
    · left
      dsimp [r]
      exact (c.mem_support_rotate_iff hkx').mpr hy
    · exact Or.inr hy
  have hxUniqueR : ∀ ⦃y : α⦄, y ∈ r.support → G.Adj x y → y = kx := by
    intro y hy hxy
    apply hxUnique
    · dsimp [r] at hy
      exact (c.mem_support_rotate_iff hkx').mp hy
    · exact hxy
  by_cases hmOne : m = 1
  · have hrFive : r.length = 5 := by
      rw [hrLength, hgEq, hmOne]
    have hsmall :=
      hrCycle.eccSet_periphery_le_one_of_unique_one_vertex_extension_five_splice
        hrLength hrFive hconn hxOutR hcoverR hxkx hxUniqueR
    rw [hfEq, hmOne] at hsmall
    norm_num at hsmall
  · have hmTwo : 2 ≤ m := by omega
    let H := r.length / 2
    have hHpos : 0 < H := by
      dsimp [H]
      rw [hrLength, hgEq]
      omega
    have hhalf : 2 * H ≤ r.length := by
      dsimp [H]
      omega
    have hfar :=
      hrCycle.dist_pendant_getVert_of_unique_one_vertex_extension_splice
        hrLength hconn hxOutR hcoverR hxkx hxUniqueR hHpos hhalf
    have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
    have hfarLe : G.dist x (r.getVert H) ≤ G.diam := dist_le_diam hfinite
    have hrForm : r.length = 3 * m + 2 := hrLength.trans hgEq
    rw [hD] at hfarLe
    dsimp [H] at hfar hfarLe
    omega

/-- Assembly of the `girth ≥ 5` positive-eccentricity branch from the small
range, the L8 main range, and the two L10 residue boxes. -/
lemma cyclic_girth_ge_five_positive_bound_splice [Nontrivial α]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G))
    (hg : 5 ≤ G.girth) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  let f := G.eccSet (maxEccentricityVertices G)
  change f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G
  by_cases hsmall : f ≤ G.girth / 3 - 1
  · exact cyclic_small_f_bound_splice hcyc hsmall
  have hfLower : G.girth / 3 ≤ f := by omega
  by_cases hmain : G.girth - 2 * (G.girth / 3) ≤ f
  · exact cyclic_main_range_bound_splice hconn hcyc
      (by simpa only [f] using hfpos) hg hmain
  have hdecomp := Nat.mod_add_div G.girth 3
  have hrem : G.girth % 3 < 3 := Nat.mod_lt _ (by omega)
  by_cases hfOne : f = G.girth / 3
  · exact cyclic_residue_one_bound_splice hconn hcyc hg (by
      simpa only [f] using hfOne)
  have hfTwo : f = G.girth / 3 + 1 := by omega
  have hgTwo : G.girth = 3 * (G.girth / 3) + 2 := by omega
  exact cyclic_residue_two_bound_splice hconn hcyc hg hgTwo (by
    simpa only [f] using hfTwo)

/-- The complete cyclic hard branch in integral form. -/
lemma cyclic_positive_integral_bound_splice [Nontrivial α] [DecidableRel G.Adj]
    (hconn : G.Connected) (hcyc : ¬G.IsAcyclic)
    (hfpos : 0 < G.eccSet (maxEccentricityVertices G)) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  have hg3 : 3 ≤ G.girth := three_le_girth hcyc
  by_cases hthree : G.girth = 3
  · exact cyclic_girth_three_bound_splice hconn hfpos hthree
  by_cases hfour : G.girth = 4
  · exact cyclic_girth_four_bound_splice hconn hfpos hfour
  have hg5 : 5 ≤ G.girth := by omega
  exact cyclic_girth_ge_five_positive_bound_splice hconn hcyc hfpos hg5

/-- Complete integral strengthening of Graffiti.pc Conjecture 142. -/
theorem conjecture142_integral_splice [Nontrivial α] [DecidableRel G.Adj]
    (hconn : G.Connected) :
    G.eccSet (maxEccentricityVertices G) + (G.girth - G.girth / 3) ≤
      largestInducedTreeSize G := by
  by_cases hacyc : G.IsAcyclic
  · have hgZero : G.girth = 0 := hacyc.girth_eq_zero
    let B : Set α := maxEccentricityVertices G
    let f := G.eccSet B
    obtain ⟨x, hx⟩ := exists_eccSet_witness_splice (G := G) B
    obtain ⟨b, hb⟩ := maxEccentricityVertices_nonempty_splice (G := G)
    have hfinite : G.ediam ≠ ⊤ := connected_iff_ediam_ne_top.mp hconn
    have hfD : f ≤ G.diam := by
      calc
        f = G.distToSet x B := hx.symm
        _ ≤ G.dist x b := distToSet_le_dist_of_mem_public (G := G) x hb
        _ ≤ G.diam := dist_le_diam hfinite
    have htree := diam_add_one_le_largestInducedTreeSize_splice hconn
    change f + (G.girth - G.girth / 3) ≤ largestInducedTreeSize G
    rw [hgZero]
    omega
  · by_cases hfZero : G.eccSet (maxEccentricityVertices G) = 0
    · have hg3 : 3 ≤ G.girth := three_le_girth hacyc
      have hsmall := cyclic_small_f_bound_splice (G := G) hacyc
        (f := 0) (by omega)
      simpa [hfZero] using hsmall
    · exact cyclic_positive_integral_bound_splice hconn hacyc
        (Nat.pos_of_ne_zero hfZero)

/-- Graffiti.pc Conjecture 142 in its exact real-valued Formal Conjectures
statement. -/
theorem conjecture142_real_splice [Nontrivial α] [DecidableRel G.Adj]
    (hconn : G.Connected) :
    (2 : ℝ) / 3 * (G.girth : ℝ) +
        (G.eccSet (maxEccentricityVertices G) : ℝ) ≤
      (largestInducedTreeSize G : ℝ) := by
  have hint := conjecture142_integral_splice (G := G) hconn
  have hdiv : G.girth / 3 ≤ G.girth := Nat.div_le_self _ _
  have hcast :
      ((G.eccSet (maxEccentricityVertices G) +
        (G.girth - G.girth / 3) : ℕ) : ℝ) ≤
        (largestInducedTreeSize G : ℝ) := by
    exact_mod_cast hint
  rw [Nat.cast_add, Nat.cast_sub hdiv] at hcast
  have hceilNat :
      2 * G.girth ≤ 3 * (G.girth - G.girth / 3) := by omega
  have hceil :
      (2 : ℝ) * (G.girth : ℝ) ≤
        3 * ((G.girth - G.girth / 3 : ℕ) : ℝ) := by
    exact_mod_cast hceilNat
  rw [Nat.cast_sub hdiv] at hceil
  nlinarith
end SimpleGraph

namespace FormalProofs.WrittenOnTheWallII.GraphConjecture142

open Classical SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α] [Nontrivial α]

/-- WOWII Conjecture 142: the largest induced tree has order at least two thirds
of the girth plus the eccentricity of the graph periphery. -/
theorem conjecture142 (G : SimpleGraph α) [DecidableRel G.Adj] (h : G.Connected) :
    let B : Set α := (maxEccentricityVertices G : Set α)
    (2 : ℝ) / 3 * (G.girth : ℝ) + (eccSet G B : ℝ) ≤
      (largestInducedTreeSize G : ℝ) := by
  dsimp
  exact SimpleGraph.conjecture142_real_splice (G := G) h

end FormalProofs.WrittenOnTheWallII.GraphConjecture142


==> anc/w143/Degrees.lean <==
/-
Copyright 2026 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/
module

public import Mathlib.Combinatorics.SimpleGraph.Clique
public import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected
public import Mathlib.Combinatorics.SimpleGraph.Finite
public import Mathlib.Data.ENat.Lattice
public import Mathlib.Data.Multiset.Sort
public import Mathlib.Data.Real.Basic
public import Mathlib.Data.Real.Sqrt
public import Mathlib.Data.Set.Card
public import Mathlib.Order.CompletePartialOrder

@[expose] public section

namespace SimpleGraph
open Classical

variable {α : Type*} [Fintype α] [DecidableEq α]

/-- The average degree of `G`. -/
noncomputable def averageDegree (G : SimpleGraph α) [DecidableRel G.Adj] : ℚ  :=
  (∑ v, (G.degree v : ℚ)) / (Fintype.card α : ℚ)

/-- The multiset of degrees of a graph. -/
def degreeMultiset (G : SimpleGraph α) [DecidableRel G.Adj] : Multiset ℕ :=
  Finset.univ.val.map fun v => G.degree v

/-- The degree sequence of a graph, sorted in nondecreasing order. -/
noncomputable def degreeSequence (G : SimpleGraph α) [DecidableRel G.Adj] : List ℕ :=
  (Finset.univ.val.map fun v : α => G.degree v).sort (· ≤ ·)

/--
The maximum number of occurrences of any term of the degree sequence of `G`.
-/
noncomputable def degreeSequenceMultiplicity (G : SimpleGraph α) [DecidableRel G.Adj] : ℕ :=
  letI degs := degreeSequence G
  (List.max? (degs.map (fun d => degs.count d))).getD 0

/-- Infinite graphs: definitions for max degree and clique number so that the maximum
degree of a graph with unbounded degree is
`∞` rather than 0.
-/
noncomputable
def edegree {V : Type*} (G : SimpleGraph V) (v : V) : ℕ∞ := (G.neighborSet v).encard

noncomputable
def emaxDegree {V : Type*} (G : SimpleGraph V) : ℕ∞ := ⨆ v, G.edegree v

/-- Cardinality of the union of the neighbourhoods of the ends of the non-edge `e`. -/
def non_edge_neighborhood_card (G : SimpleGraph α) [DecidableRel G.Adj] (e : Sym2 α) : ℕ :=
  Sym2.lift ⟨fun u v => (G.neighborFinset u ∪ G.neighborFinset v).card,
    fun u v => by simp [Finset.union_comm]⟩ e

/-- Minimum size of the neighbourhood of a non-edge of `G`. -/
noncomputable def NG (G : SimpleGraph α) [DecidableRel G.Adj] : ℝ :=
  let non_edges := (compl G).edgeFinset
  if h : non_edges.Nonempty then
    let neighbor_sizes := non_edges.image (non_edge_neighborhood_card G)
    (neighbor_sizes.min' (Finset.Nonempty.image h _))
  else
    (Fintype.card α : ℝ)

noncomputable def S (G : SimpleGraph α) : ℝ :=
  let card := Fintype.card α
  if card < 2 then 0 else
    let degrees := Multiset.ofList (List.map (fun v => G.degree v) Finset.univ.toList)
    let sorted_degrees := degrees.sort (· ≤ ·)
    ↑((sorted_degrees[card - 2]?).getD 0)

/-- The **second-smallest degree** of `G`'s degree sequence — DeLaVina's `σ(G)`
per the WOWII definitions popup (defEntry 65): "order the degree sequence in
nondecreasing order `d₁ ≤ d₂ ≤ … ≤ dₙ`, the second smallest degree of the
sequence is the 2nd entry". For graphs with `n ≤ 1` we conventionally
return `0`. -/
noncomputable def secondSmallestDegree (G : SimpleGraph α) [DecidableRel G.Adj] : ℕ :=
  (degreeSequence G).getD 1 0

omit [DecidableEq α] in
/-- In a nontrivial preconnected finite graph, second-smallest degree one forces two leaves. -/
lemma exists_distinct_degree_one_of_secondSmallestDegree_eq_one [Nontrivial α]
    (G : SimpleGraph α) [DecidableRel G.Adj] (hG : G.Preconnected)
    (hσ : secondSmallestDegree G = 1) :
    ∃ x y : α, x ≠ y ∧ G.degree x = 1 ∧ G.degree y = 1 := by
  let ds := degreeSequence G
  have hlen : 2 ≤ ds.length := by
    simpa [ds, degreeSequence] using Fintype.one_lt_card (α := α)
  obtain ⟨a, b, tail, hds⟩ : ∃ a b tail, ds = a :: b :: tail := by
    cases h : ds with
    | nil => simp [h] at hlen
    | cons a rest =>
        cases hrest : rest with
        | nil => simp [h, hrest] at hlen
        | cons b tail => exact ⟨a, b, tail, rfl⟩
  have hb : b = 1 := by
    simpa [secondSmallestDegree, ds, hds] using hσ
  have hsorted : ds.Pairwise (· ≤ ·) := by
    simp [ds, degreeSequence]
  have hab : a ≤ b := by
    simpa [hds] using hsorted.rel_get_of_lt (a := ⟨0, by simp [hds]⟩)
      (b := ⟨1, by simp [hds]⟩) (by simp)
  have ha_mem : a ∈ ds := by
    simp [hds]
  have ha_pos : 0 < a := by
    have ha_map : a ∈ Finset.univ.val.map (fun v : α => G.degree v) := by
      simpa [ds, degreeSequence] using ha_mem
    obtain ⟨v, -, rfl⟩ := Multiset.mem_map.mp ha_map
    exact hG.degree_pos_of_nontrivial v
  have ha : a = 1 := by
    omega
  have hcount : 2 ≤ ds.count 1 := by
    simp [hds, ha, hb]
  have hcoeds : (↑ds : Multiset ℕ) =
      Finset.univ.val.map (fun v : α => G.degree v) := by
    simp [ds, degreeSequence]
  have hcountm :
      2 ≤ (Finset.univ.val.map (fun v : α => G.degree v)).count 1 := by
    rw [← hcoeds, Multiset.coe_count]
    exact hcount
  have hleaves : 2 ≤ (Finset.univ.filter fun v : α => G.degree v = 1).card := by
    rw [Multiset.count_map] at hcountm
    simpa only [← Finset.filter_val, eq_comm] using hcountm
  have htwo : 1 < (Finset.univ.filter fun v : α => G.degree v = 1).card := by
    omega
  obtain ⟨x, hx, y, hy, hxy⟩ := Finset.one_lt_card.mp htwo
  exact ⟨x, y, hxy, (Finset.mem_filter.mp hx).2, (Finset.mem_filter.mp hy).2⟩
/-- The number of triangles (3-cliques) of `G` incident to vertex `v`:
the number of 3-element cliques containing `v`. -/
noncomputable def numTrianglesAtVertex (G : SimpleGraph α) [DecidableRel G.Adj] (v : α) : ℕ :=
  ((G.cliqueFinset 3).filter (fun s => v ∈ s)).card

/-- The length of a graph: the square root of the sum of the squares of degrees. -/
noncomputable def degreeL2Norm (G : SimpleGraph α) [DecidableRel G.Adj] : ℝ :=
  Real.sqrt (∑ v, (G.degree v : ℝ) ^ 2)

/-- The number of vertices of degree k in `G`. -/
def countDegreeK (G : SimpleGraph α) [DecidableRel G.Adj] (k : ℕ) : ℕ :=
  (Finset.univ.filter (fun v => G.degree v = k)).card

end SimpleGraph


==> anc/w143/GraphConjecture143.lean <==
/-
Copyright 2026 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/

import FormalConjecturesUtil

/-!
# Written on the Wall II - Conjecture 143

*Reference:*
[E. DeLaVina, Written on the Wall II, Conjectures of Graffiti.pc](http://cms.dt.uh.edu/faculty/delavinae/research/wowII/)
-/

namespace WrittenOnTheWallII.GraphConjecture143

open Classical SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α] [Nontrivial α]

/--
WOWII [Conjecture 143](http://cms.uhd.edu/faculty/delavinae/research/wowII/all.html#conj143):

For a simple connected graph $G$,
$\mathrm{tree}(G) \ge (\mathrm{girth}(G) + 1) / \sigma(G)$,
where $\mathrm{tree}(G)$ is the largest induced tree size, $\mathrm{girth}(G)$
is the length of the shortest cycle, and
$\sigma(G) = G.\mathrm{secondSmallestDegree}$ is the **second-smallest degree**
of $G$'s degree sequence (per WOWII defEntry 65). We state the inequality in
denominator-free form to avoid the $\sigma = 0$ corner case ($n \le 1$).
-/
@[category research solved, AMS 5, formal_proof using formal_conjectures at
"https://github.com/AlperTheKing/formal-conjectures/blob/6aab64fe70c1309463435260d104863dcef93807/FormalConjectures/WrittenOnTheWallII/GraphConjecture143.lean#L44-L71"]
theorem conjecture143 (G : SimpleGraph α) [DecidableRel G.Adj] (h : G.Connected)
    (hσ : 0 < secondSmallestDegree G) :
    (G.girth : ℝ) + 1 ≤ (largestInducedTreeSize G : ℝ) * (secondSmallestDegree G : ℝ) := by
  have hnat : G.girth + 1 ≤
      largestInducedTreeSize G * secondSmallestDegree G := by
    by_cases hacyc : G.IsAcyclic
    · have htpos : 0 < largestInducedTreeSize G := one_le_largestInducedTreeSize G
      rw [hacyc.girth_eq_zero]
      exact Nat.mul_pos htpos hσ
    · have hgirth : 3 ≤ G.girth := G.three_le_girth hacyc
      by_cases hσ1 : secondSmallestDegree G = 1
      · obtain ⟨x, y, hxy, hx, hy⟩ :=
          exists_distinct_degree_one_of_secondSmallestDegree_eq_one G
            h.preconnected hσ1
        simpa [hσ1] using
          girth_add_one_le_largestInducedTreeSize_of_two_leaves
            G h hacyc hxy hx hy
      · have hσ2 : 2 ≤ secondSmallestDegree G := by omega
        have htreebound : G.girth - 1 ≤ largestInducedTreeSize G :=
          girth_sub_one_le_largestInducedTreeSize G hacyc
        calc
          G.girth + 1 ≤ 2 * (G.girth - 1) := by omega
          _ ≤ 2 * largestInducedTreeSize G :=
            Nat.mul_le_mul_left 2 htreebound
          _ = largestInducedTreeSize G * 2 := by omega
          _ ≤ largestInducedTreeSize G * secondSmallestDegree G :=
            Nat.mul_le_mul_left _ hσ2
  exact_mod_cast hnat

-- Sanity checks

/-- The `largestInducedTreeSize` is nonneg. -/
@[category test, AMS 5]
example (G : SimpleGraph (Fin 3)) : 0 ≤ largestInducedTreeSize G := Nat.zero_le _

/-- The second-smallest degree is nonneg. -/
@[category test, AMS 5]
example (G : SimpleGraph (Fin 3)) [DecidableRel G.Adj] : 0 ≤ secondSmallestDegree G :=
  Nat.zero_le _

end WrittenOnTheWallII.GraphConjecture143


==> anc/w143/LargestInducedTree.lean <==
/-
Copyright 2025 The Formal Conjectures Authors.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
-/
module

public import Mathlib.Combinatorics.SimpleGraph.Acyclic
public import Mathlib.Combinatorics.SimpleGraph.Basic
public import Mathlib.Combinatorics.SimpleGraph.Finite
public import Mathlib.Combinatorics.SimpleGraph.Girth
public import Mathlib.Data.Set.Finite.Lemmas

@[expose] public section

/-!
# Largest induced tree

This file defines `largestInducedTreeSize`, the number of vertices in a largest
induced subtree of a graph.
-/

namespace SimpleGraph

variable {α : Type*} [Fintype α] [DecidableEq α]

/-- `largestInducedTreeSize G` is the number of vertices in a largest induced subtree of `G`.
A tree is a connected acyclic graph; an induced tree is an induced subgraph that is a tree. -/
noncomputable def largestInducedTreeSize (G : SimpleGraph α) : ℕ :=
  sSup { n | ∃ s : Finset α, s.card = n ∧ (G.induce (s : Set α)).IsTree }

omit [DecidableEq α] in
/-- The order of any induced tree is bounded by `largestInducedTreeSize`. -/
lemma card_le_largestInducedTreeSize {G : SimpleGraph α} {s : Finset α}
    (hs : (G.induce (s : Set α)).IsTree) :
    s.card ≤ largestInducedTreeSize G := by
  unfold largestInducedTreeSize
  apply le_csSup
  · refine ⟨Fintype.card α, ?_⟩
    intro n hn
    obtain ⟨t, rfl, _⟩ := hn
    exact Finset.card_le_univ t
  · exact ⟨s, rfl, hs⟩

omit [DecidableEq α] in
/-- Every finite graph with a vertex has a nonempty induced tree. -/
lemma one_le_largestInducedTreeSize (G : SimpleGraph α) [Nonempty α] :
    1 ≤ largestInducedTreeSize G := by
  classical
  let x : α := Classical.choice (inferInstance : Nonempty α)
  let s : Finset α := {x}
  have hs : (s : Set α) = {x} := by
    simp [s]
  have hT : (G.induce (s : Set α)).IsTree := by
    rw [hs]
    letI : Nonempty ↥({x} : Set α) := ⟨⟨x, by simp⟩⟩
    letI : Subsingleton ↥({x} : Set α) := ⟨fun a b => by
      apply Subtype.ext
      have ha : (a : α) = x := Set.mem_singleton_iff.mp a.property
      have hb : (b : α) = x := Set.mem_singleton_iff.mp b.property
      exact ha.trans hb.symm⟩
    exact IsTree.of_subsingleton
  have hle := card_le_largestInducedTreeSize hT
  simpa [s] using hle
omit [Fintype α] in
/-- Attaching a new vertex along its unique neighbor in an induced tree gives a larger
induced tree. -/
lemma IsTree.induce_insert_of_unique_adj {G : SimpleGraph α} {s : Finset α} {z a : α}
    (hT : (G.induce (s : Set α)).IsTree)
    (_hz : z ∉ s) (ha : a ∈ s) (hza : G.Adj z a)
    (huniq : ∀ ⦃b : α⦄, b ∈ s → G.Adj z b → b = a) :
    (G.induce ((insert z s : Finset α) : Set α)).IsTree := by
  classical
  constructor
  · have hsconn : (G.induce (s : Set α)).Preconnected := hT.isConnected.preconnected
    have hzconn : (G.induce ({z} : Set α)).Preconnected := .of_subsingleton
    have hconn := connected_induce_union (v := z) (w := a) (s := ({z} : Set α))
      (t := (s : Set α)) hzconn hsconn (by simp) (by simpa using ha) hza
    rw [Finset.coe_insert]
    simpa only [Set.singleton_union] using hconn
  · intro v c hc
    let e : G.induce ((insert z s : Finset α) : Set α) ↪g G :=
      SimpleGraph.Embedding.induce _
    let q : G.Walk (e v) (e v) := c.map e.toHom
    have hq : q.IsCycle := by
      dsimp [q]
      exact (Walk.map_isCycle_iff_of_injective e.injective).2 hc
    have hq_mem (w : α) (hw : w ∈ q.support) : w ∈ insert z s := by
      dsimp [q] at hw
      rw [Walk.support_map] at hw
      obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
      change (w' : α) ∈ insert z s
      exact w'.property
    by_cases hzq : z ∈ q.support
    · let r : G.Walk z z := q.rotate hzq
      have hr : r.IsCycle := by
        dsimp [r]
        exact hq.rotate hzq
      have hrsnd : r.snd ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support 1
      have hrpenultimate : r.penultimate ∈ q.support := by
        apply (q.mem_support_rotate_iff hzq).mp
        simpa only [r] using r.getVert_mem_support (r.length - 1)
      have hadj_snd : G.Adj z r.snd := r.adj_snd hr.not_nil
      have hadj_penultimate : G.Adj z r.penultimate :=
        (r.adj_penultimate hr.not_nil).symm
      have hsnd : r.snd ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrsnd) with heq | hmem
        · exact (hadj_snd.ne heq.symm).elim
        · exact hmem
      have hpenultimate : r.penultimate ∈ s := by
        rcases Finset.mem_insert.mp (hq_mem _ hrpenultimate) with heq | hmem
        · exact (hadj_penultimate.ne heq.symm).elim
        · exact hmem
      exact hr.snd_ne_penultimate <|
        (huniq hsnd hadj_snd).trans (huniq hpenultimate hadj_penultimate).symm
    · have hqs : ∀ w ∈ q.support, w ∈ (s : Set α) := by
        intro w hw
        rcases Finset.mem_insert.mp (hq_mem w hw) with heq | hmem
        · subst w
          exact (hzq hw).elim
        · simpa using hmem
      let qi := q.induce (s : Set α) hqs
      have hqi : qi.IsCycle := by
        apply (Walk.map_isCycle_iff_of_injective
          (f := (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom)
          (SimpleGraph.Embedding.induce (G := G) (s : Set α)).injective).mp
        rw [show qi.map (SimpleGraph.Embedding.induce (G := G) (s : Set α)).toHom = q by
          dsimp [qi]
          exact Walk.map_induce q hqs]
        exact hq
      exact hT.IsAcyclic qi hqi


omit [Fintype α] in
/-- A shortest walk induces a tree on its support. -/
lemma Walk.induce_support_isTree_of_length_eq_dist {G : SimpleGraph α} {u v : α}
    (p : G.Walk u v) (hp : p.length = G.dist u v) :
    (G.induce (p.support.toFinset : Set α)).IsTree := by
  induction p with
  | @nil u =>
      have hset : (↑(Walk.nil : G.Walk u u).support.toFinset : Set α) = {u} := by
        ext
        simp
      have hsingle : (G.induce ({u} : Set α)).IsTree := by
        letI : Nonempty ↥({u} : Set α) := ⟨⟨u, by simp⟩⟩
        letI : Subsingleton ↥({u} : Set α) := ⟨fun a b => by
          apply Subtype.ext
          have ha : (a : α) = u := by
            simpa only [Set.mem_singleton_iff] using a.property
          have hb : (b : α) = u := by
            simpa only [Set.mem_singleton_iff] using b.property
          exact ha.trans hb.symm⟩
        exact IsTree.of_subsingleton
      rw [hset]
      exact hsingle
  | @cons u v w huv p ih =>
      have hptail : p.length = G.dist v w :=
        length_eq_dist_of_subwalk hp (Walk.isSubwalk_cons p huv)
      have hT := ih hptail
      have hpath : (p.cons huv).IsPath :=
        (p.cons huv).isPath_of_length_eq_dist hp
      have hu_not : u ∉ p.support.toFinset := by
        simpa using (List.nodup_cons.mp hpath.support_nodup).1
      have huniq : ∀ ⦃b : α⦄, b ∈ p.support.toFinset → G.Adj u b → b = v := by
        intro b hb hub
        have hbmem : b ∈ p.support := by simpa using hb
        obtain ⟨i, hi, hib⟩ := List.mem_iff_getElem.mp hbmem
        have hget : p.getVert i = b := by
          rw [← p.support_getElem_eq_getVert hi, hib]
        have hi_le : i ≤ p.length := by
          have hlen := p.length_support
          omega
        have hub' : G.Adj u (p.getVert i) := by simpa [hget] using hub
        let r : G.Walk u w := (p.drop i).cons hub'
        have hdistle : G.dist u w ≤ r.length := G.dist_le r
        have hlen : (p.cons huv).length ≤ r.length := by simpa [hp] using hdistle
        have hi0 : i = 0 := by
          simp only [Walk.length_cons, r, Walk.drop_length] at hlen
          omega
        subst i
        simpa using hget.symm
      have hsupp : (Walk.cons huv p).support.toFinset = insert u p.support.toFinset := by
        simp
      rw [hsupp]
      exact hT.induce_insert_of_unique_adj hu_not (by simp) huv huniq

/-- Removing one vertex from a shortest cycle gives an induced tree. -/
theorem girth_sub_one_le_largestInducedTreeSize (G : SimpleGraph α)
    (hcyc : ¬ G.IsAcyclic) :
    G.girth - 1 ≤ largestInducedTreeSize G := by
  classical
  obtain ⟨v, c, hc, hc_length⟩ := G.exists_girth_eq_length.mpr hcyc
  let p := c.tail.dropLast
  let s : Finset α := p.support.toFinset
  have hthree : 3 ≤ G.girth := hc.three_le_length.trans_eq hc_length.symm
  have hc_tail_path : c.tail.IsPath := by
    rw [Walk.isPath_def, c.support_tail_of_not_nil hc.not_nil]
    exact hc.support_nodup
  have hp_path : p.IsPath := by
    exact Walk.isPath_of_isSubwalk
      (Walk.isSubwalk_take c.tail (c.tail.length - 1)) hc_tail_path
  have hp_length : p.length = G.girth - 2 := by
    dsimp [p, Walk.dropLast]
    rw [Walk.take_length, Nat.min_eq_left (Nat.sub_le _ _)]
    have hlen := c.length_tail_add_one hc.not_nil
    rw [← hc_length] at hlen
    omega
  have hs_card : s.card = G.girth - 1 := by
    dsimp [s]
    rw [List.toFinset_card_of_nodup hp_path.support_nodup, Walk.length_support, hp_length]
    omega
  have hp_tree : (G.induce (s : Set α)).IsTree := by
    constructor
    · have hs_set : (s : Set α) = {y : α | y ∈ p.support} := by
        ext y
        simp [s]
      rw [hs_set]
      exact p.connected_induce_support
    · intro x d hd
      let e : G.induce (s : Set α) ↪g G := SimpleGraph.Embedding.induce _
      let q : G.Walk (e x) (e x) := d.map e.toHom
      have hq : q.IsCycle := by
        dsimp [q]
        exact (Walk.map_isCycle_iff_of_injective e.injective).2 hd
      have hd_tail_path : d.tail.IsPath := by
        rw [Walk.isPath_def, d.support_tail_of_not_nil hd.not_nil]
        exact hd.support_nodup
      have hd_length_le : d.length ≤ Fintype.card (s : Set α) := by
        have hlt := hd_tail_path.length_lt
        have hlen := d.length_tail_add_one hd.not_nil
        omega
      have hq_length : q.length = d.length := by
        simp [q]
      have hg_le : G.girth ≤ q.length := G.girth_le_length hq
      have hs_type_card : Fintype.card (s : Set α) = s.card := by
        simp
      rw [hq_length] at hg_le
      rw [hs_type_card, hs_card] at hd_length_le
      omega
  have hbound := card_le_largestInducedTreeSize hp_tree
  omega

omit [Fintype α] in
/-- Every pair of vertices in a connected graph lies in an induced tree. -/
lemma Connected.exists_induced_tree_containing_pair {G : SimpleGraph α}
    (hG : G.Connected) (x y : α) :
    ∃ s : Finset α, x ∈ s ∧ y ∈ s ∧ (G.induce (s : Set α)).IsTree := by
  obtain ⟨p, _, hp⟩ := hG.exists_path_of_dist x y
  refine ⟨p.support.toFinset, ?_, ?_, ?_⟩
  · simp
  · simp
  · exact Walk.induce_support_isTree_of_length_eq_dist p hp

omit [DecidableEq α] in
/-- A nonempty family of induced trees with prescribed vertices has a largest member. -/
lemma exists_maximum_induced_tree_containing (G : SimpleGraph α) (r : Finset α)
    (hr : ∃ s : Finset α, r ⊆ s ∧ (G.induce (s : Set α)).IsTree) :
    ∃ s : Finset α,
      r ⊆ s ∧
      (G.induce (s : Set α)).IsTree ∧
      ∀ t : Finset α, r ⊆ t →
        (G.induce (t : Set α)).IsTree → t.card ≤ s.card := by
  let A : Set (Finset α) :=
    {s | r ⊆ s ∧ (G.induce (s : Set α)).IsTree}
  have hAfin : A.Finite := Set.toFinite A
  have hAne : A.Nonempty := by
    obtain ⟨s, hrs, hT⟩ := hr
    exact ⟨s, hrs, hT⟩
  obtain ⟨s, hsA, hmax⟩ := Set.exists_max_image A Finset.card hAfin hAne
  dsimp [A] at hsA hmax
  refine ⟨s, hsA.1, hsA.2, ?_⟩
  intro t hrt hT
  exact hmax t ⟨hrt, hT⟩

/-- A nonempty proper vertex set in a connected graph has an edge across its boundary. -/
lemma Connected.exists_adj_finset_compl {G : SimpleGraph α}
    (hG : G.Connected) {s : Finset α} (hs : s.Nonempty) (hsu : s ≠ Finset.univ) :
    ∃ z ∉ s, ∃ a ∈ s, G.Adj z a := by
  obtain ⟨u, hu⟩ := hs
  have hzex : ∃ z : α, z ∉ s := by
    by_contra hn
    push_neg at hn
    apply hsu
    exact Finset.eq_univ_of_forall hn
  obtain ⟨z, hz⟩ := hzex
  obtain ⟨p⟩ := hG u z
  obtain ⟨d, _, hd_in, hd_out⟩ :=
    p.exists_boundary_dart (s : Set α) (by simpa) (by simpa)
  exact ⟨d.snd, by simpa using hd_out, d.fst, by simpa using hd_in, d.adj.symm⟩

/-- A boundary vertex of a largest prescribed induced tree has two neighbors in the tree. -/
lemma exists_two_adj_of_maximum_induced_tree_containing
    {G : SimpleGraph α} {r s : Finset α}
    (hG : G.Connected) (hrs : r ⊆ s) (hs : s.Nonempty)
    (hT : (G.induce (s : Set α)).IsTree)
    (hmax : ∀ t : Finset α, r ⊆ t →
      (G.induce (t : Set α)).IsTree → t.card ≤ s.card)
    (hsu : s ≠ Finset.univ) :
    ∃ z ∉ s, ∃ a ∈ s, ∃ b ∈ s,
      a ≠ b ∧ G.Adj z a ∧ G.Adj z b := by
  obtain ⟨z, hz, a, ha, hza⟩ := hG.exists_adj_finset_compl hs hsu
  by_cases hex : ∃ b ∈ s, b ≠ a ∧ G.Adj z b
  · obtain ⟨b, hb, hba, hzb⟩ := hex
    exact ⟨z, hz, a, ha, b, hb, hba.symm, hza, hzb⟩
  · have huniq : ∀ ⦃b : α⦄, b ∈ s → G.Adj z b → b = a := by
      intro b hb hzb
      by_contra hba
      exact hex ⟨b, hb, hba, hzb⟩
    have hT' := hT.induce_insert_of_unique_adj hz ha hza huniq
    have hrs' : r ⊆ insert z s := by
      intro v hv
      exact Finset.mem_insert_of_mem (hrs hv)
    have hle := hmax (insert z s) hrs' hT'
    have hcard := Finset.card_insert_of_notMem hz
    omega

/-- Two leaves outside the boundary cycle force an extra two vertices in the induced tree. -/
lemma IsTree.girth_add_one_le_card_of_two_leaves_of_two_adj
    {G : SimpleGraph α} [DecidableRel G.Adj] {s : Finset α}
    (hT : (G.induce (s : Set α)).IsTree)
    {x y z a b : α}
    (hxs : x ∈ s) (hys : y ∈ s) (hxy : x ≠ y)
    (hx : G.degree x = 1) (hy : G.degree y = 1)
    (hz : z ∉ s) (ha : a ∈ s) (hb : b ∈ s)
    (hab : a ≠ b) (hza : G.Adj z a) (hzb : G.Adj z b) :
    G.girth + 1 ≤ s.card := by
  let e : G.induce (s : Set α) ↪g G := SimpleGraph.Embedding.induce _
  obtain ⟨p, hp, _⟩ := hT.existsUnique_path ⟨a, by simpa⟩ ⟨b, by simpa⟩
  let q : G.Walk a b := p.map e.toHom
  have hq : q.IsPath := by
    dsimp [q]
    exact (Walk.map_isPath_iff_of_injective e.injective).2 hp
  have hq_s : ∀ w ∈ q.support, w ∈ s := by
    intro w hw
    dsimp [q] at hw
    rw [Walk.support_map] at hw
    obtain ⟨w', hw', rfl⟩ := List.mem_map.mp hw
    exact w'.property
  have hzq : z ∉ q.support := fun hzmem => hz (hq_s z hzmem)
  let r : G.Walk a z := q.concat hzb.symm
  have hr : r.IsPath := hq.concat hzq hzb.symm
  have hclose : s(z, a) ∉ r.edges := by
    intro he
    dsimp [r] at he
    simp only [Walk.edges_concat, List.concat_eq_append, List.mem_append, List.mem_singleton] at he
    rcases he with he | he
    · exact hzq (q.fst_mem_support_of_mem_edges he)
    · simp only [Sym2.eq, Sym2.rel_iff', Prod.mk.injEq, Prod.swap_prod_mk] at he
      rcases he with ⟨hzb', haz⟩ | ⟨_, hab'⟩
      · exact hza.ne haz.symm
      · exact hab hab'
  let c : G.Walk z z := r.cons hza
  have hc : c.IsCycle := by
    dsimp [c]
    exact (Walk.cons_isCycle_iff r hza).2 ⟨hr, hclose⟩
  have hsubx : (G.neighborSet x).Subsingleton := by
    obtain ⟨nx, hnx, huniqx⟩ := degree_eq_one_iff_existsUnique_adj.mp hx
    intro u hu v hv
    exact (huniqx u hu).trans (huniqx v hv).symm
  have hsuby : (G.neighborSet y).Subsingleton := by
    obtain ⟨ny, hny, huniqy⟩ := degree_eq_one_iff_existsUnique_adj.mp hy
    intro u hu v hv
    exact (huniqy u hu).trans (huniqy v hv).symm
  have hxz : x ≠ z := fun hxz => hz (hxz ▸ hxs)
  have hyz : y ≠ z := fun hyz => hz (hyz ▸ hys)
  have hxnot : x ∉ c.support :=
    hc.isTrail.not_mem_support_of_subsingleton_neighborSet hxz hxz hsubx
  have hynot : y ∉ c.support :=
    hc.isTrail.not_mem_support_of_subsingleton_neighborSet hyz hyz hsuby
  have hqC : ∀ ⦃w : α⦄, w ∈ q.support → w ∈ c.support := by
    intro w hw
    have hwr : w ∈ r.support := by
      dsimp [r]
      exact q.support_subset_support_concat hzb.symm hw
    dsimp [c]
    exact r.support_subset_support_cons hza hwr
  have hqsub : q.support.toFinset ⊆ (s.erase x).erase y := by
    intro w hw
    have hwq : w ∈ q.support := by simpa using hw
    have hws : w ∈ s := hq_s w hwq
    have hwx : w ≠ x := by
      intro hwx
      subst w
      exact hxnot (hqC hwq)
    have hwy : w ≠ y := by
      intro hwy
      subst w
      exact hynot (hqC hwq)
    simp [hws, hwx, hwy]
  have hqcard : q.support.toFinset.card = q.length + 1 := by
    rw [List.toFinset_card_of_nodup hq.support_nodup, q.length_support]
  have hy_erase : y ∈ s.erase x := by simp [hys, hxy.symm]
  have hcard := Finset.card_le_card hqsub
  rw [hqcard, Finset.card_erase_of_mem hy_erase,
    Finset.card_erase_of_mem hxs] at hcard
  have hclen : c.length = q.length + 2 := by simp [c, r]
  have hg := G.girth_le_length hc
  omega

/-- Two distinct leaves in a connected cyclic graph yield an induced tree of order at least girth plus one. -/
lemma girth_add_one_le_largestInducedTreeSize_of_two_leaves
    (G : SimpleGraph α) [DecidableRel G.Adj]
    (hG : G.Connected) (hcyc : ¬ G.IsAcyclic)
    {x y : α} (hxy : x ≠ y)
    (hx : G.degree x = 1) (hy : G.degree y = 1) :
    G.girth + 1 ≤ largestInducedTreeSize G := by
  obtain ⟨t, hxt, hyt, hTt⟩ :=
    Connected.exists_induced_tree_containing_pair hG x y
  have hr : ∃ u : Finset α,
      ({x, y} : Finset α) ⊆ u ∧ (G.induce (u : Set α)).IsTree := by
    refine ⟨t, ?_, hTt⟩
    intro v hv
    rcases Finset.mem_insert.mp hv with rfl | hv
    · exact hxt
    · have hvy : v = y := Finset.mem_singleton.mp hv
      subst v
      exact hyt
  obtain ⟨s, hrs, hT, hmax⟩ :=
    exists_maximum_induced_tree_containing G {x, y} hr
  have hxs : x ∈ s := hrs (by simp)
  have hys : y ∈ s := hrs (by simp)
  have hs : s.Nonempty := ⟨x, hxs⟩
  have hsu : s ≠ Finset.univ := by
    intro hsu
    subst s
    have hset : (↑(Finset.univ : Finset α) : Set α) = Set.univ := by
      ext v
      simp
    rw [hset] at hT
    have hTuniv : (G.induce Set.univ).IsTree := hT
    have hGtree : G.IsTree := (induceUnivIso G).isTree_iff.mp hTuniv
    exact hcyc hGtree.IsAcyclic
  obtain ⟨z, hz, a, ha, b, hb, hab, hza, hzb⟩ :=
    exists_two_adj_of_maximum_induced_tree_containing
      hG hrs hs hT hmax hsu
  have hbound : G.girth + 1 ≤ s.card :=
    IsTree.girth_add_one_le_card_of_two_leaves_of_two_adj
      hT hxs hys hxy hx hy hz ha hb hab hza hzb
  exact hbound.trans (card_le_largestInducedTreeSize hT)
end SimpleGraph

